Chirally Factorised Truncated Conformal Space Approach

Truncated Conformal Space Approach (TCSA) is a highly efficient method to compute spectra, operator matrix elements and time evolution in quantum field theories defined as relevant perturbations of 1+1-dimensional conformal field theories. However, similarly to other exact diagonalisation methods, TCSA is ridden with the "curse of dimensionality": the dimension of the Hilbert space increases exponentially with the (square root of the) truncation level, limiting its precision by the available memory resources. Here we describe an algorithm which exploits the chiral factorisation property of conformal field theory with periodic boundary conditions to achieve a substantial improvement in the truncation level. The Chirally Factorised TCSA (CFTCSA) algorithm presented here works with inputs describing the necessary CFT data in a specified format. It makes possible much more precise calculations with given computing resources and extends the reach of the method to problems requiring large Hilbert space dimensions. In fact, it has already been used in a number of recent works ranging from determination of form factors, through studying confinement of topological excitations to non-equilibrium dynamics. Besides the description of the algorithm, a MATLAB implementation of the algorithm is also provided as an ancillary file package, supplemented with example codes computing spectra, matrix elements and time evolution, and with CFT data for three different quantum field theories. We also give a detailed how-to guide for constructing the required CFT data for Virasoro minimal models with central charge c<1, and for the massless free boson with c=1.

==> anc/ApplyHamiltonian.m <==
function OutVector=ApplyHamiltonian(L, Couplings, InVector, ...
    CutOff,ChiralDescriptor, HDescriptor,...
    OpDescriptorsL,OpDescriptorsR,StructConstMatrices)
%Obtains the effect of the truncated Hamiltonian matrix 
%in volume L and given couplings.
%
%'Couplings' is an n x 1 array, where n is the number of the operators 
%in the global operator list (OpList). It is conventional to include 
%all nontrivial primary fields in this list. 
%E.g. for the c=1/2 conformal field theory the list includes 
%the sigma and epsilon fields. The operators in the list 
%are conventionally ordered such that they have increasing primary weights. 
%The couplings are dimensionless: volume factors are explicitly included 
%in the script below.
%
%Rest of the arguments are the same as for ApplyOperator.
%InVector: the vector on which the operator acts. 
%It can be in conventional vector format or given by (sparse) chiral blocks. 
%OutVector is a result, it will be in the same format.
%
%CutOff: conformal cutoff energy to restrict the Hilbert space. 
%It has to be consistent with the Hilbert space where InVector lives.
%
%ChiralDescriptor, HDescriptor: the two descriptors that encode 
%the chiral structure of the Hilbert space. 
%They can correspond to a larger Hilbert space than that of InVector: 
%the cutoff procedure below truncates them accordingly.
%
%OpDescriptors: description of the operators. 
%They are given as two cell of matrices (see Operator Descriptor Matrix)
%corresponding to the left- and right-handed parts of the primary fields.
%Sparse/no sparse structure depends on the sparsity of operator blocks.
%
%StructConstMatrices: matrices containing the structure constants
%(elementary 3-point couplings) of the conformal theory. They are given as
%a cell of matrices, similarly to the OpDescriptors.

global OpList;
global CentralCharge;
global PrimaryWeights;
%These global variables have to be initialized before ApplyHamiltonian is
%called. An example is implemented in CFTCSA_e8_spectrum.m

%Adjusting to cutoff: detailed description is found in the corresponding
%part's comments in ApplyOperator.m
mask = ChiralDescriptor(HDescriptor(:,1),1) + ChiralDescriptor(HDescriptor(:,2),1) > CutOff;
HDescCopy = HDescriptor;
HDescCopy(mask,:) = []; %we make a truncated descriptor for the effect of H_0
MaxIndex = sum(~mask); %number of subspaces in the truncated Hilbert space.

%InVector is either a cell (i.e. list of block matrices) 
%or a vector (conventional vector format).

%Depending on the format of the vector the action of the Hamiltonian is
%implemented in a slightly different manner. Both actions conserve the
%format of InVector, i.e. OutVector is going to be in the same format.

%InVector is either a cell (i.e. list of block matrices) 
%or a vector (conventional vector format).
if ~iscell(InVector) %conventional vector
    dim = sum(ChiralDescriptor(HDescCopy(:,1),2)...
        .* ChiralDescriptor(HDescCopy(:,2),2)); 
    %'dim' is the vector dimension corresponding to the given CutOff. This
    %has to agree with the dimensionality of the "flattened-out" InVector,
    %otherwise we have an error.
    if dim ~= max(size(InVector))
        error('The initial vector is not adjusted to the cutoff.')
    end
    OutVector = zeros(dim,1);
    %The Hamiltonian potentially includes all of the primary fields which 
    %contribute with their respective couplings. We run through the list of
    %primaries with nonzero couplings and calculate their action calling
    %the 'ApplyOperator' function.
    for i=1:size(OpList,2)
        if Couplings(i)~=0
            OutVector = OutVector-Couplings(i)*(2*pi)^sum(PrimaryWeights(i,:))...
                *L^(1-sum(PrimaryWeights(i,:)))...
                *ApplyOperator(i,InVector,CutOff,ChiralDescriptor,...
                HDescriptor,OpDescriptorsL{i},...
                OpDescriptorsR{i},StructConstMatrices{i});
            %The volume factor in front comes from the conformal mapping
            %from the plane to the cylinder. Operator blocks are calculated
            %on the plane, hence the mapping.
        end
    end
    %After calculating the action of the perturbing fields, we evaluate the
    %contribution from the conformal part of the Hamiltonian. Vector
    %elements in the same matrix block have the same conformal energy, so
    %in the "flattened-out" vector we have intervals of vector indices with
    %the same conformal energy. Interval limits are tracked by the
    %'IndexBelow' and 'IndexAbove' variables.
    IndexBelow = 0;
    for j=1:size(HDescCopy,1)
        IndexAbove = IndexBelow + ChiralDescriptor(HDescCopy(j,1),2)...
            *ChiralDescriptor(HDescCopy(j,2),2);
        OutVector(IndexBelow+1:IndexAbove)=OutVector(IndexBelow+1:IndexAbove)...
            + (2*pi/L)*(ChiralDescriptor(HDescCopy(j,1),1)...
            +ChiralDescriptor(HDescCopy(j,2),1)-CentralCharge/12)...
            *InVector(IndexBelow+1:IndexAbove);
        IndexBelow = IndexAbove;
    end
    %The central charge determines the conformal vacuum energy.
    
else %i.e. the input vector is in cell format
    VectorInTensors = InVector;
    OutVector = cell(MaxIndex,1);
    %We initialize the OutVector variable with zeros in all of its matrix
    %blocks, but the matrix blocks already have the correct dimensionality.
    for j = 1:MaxIndex
        OutVector{j} = zeros(ChiralDescriptor(HDescCopy(j,1),2),...
            ChiralDescriptor(HDescCopy(j,2),2));
    end
    for i=1:size(OpList,2)
        %The Hamiltonian potentially includes all the primary fields, with
        %their respective couplings. Now we thread through their action, if
        %their coupling is nonzero.
        if Couplings(i)~=0
            VolFactor = Couplings(i)*(2*pi)^sum(PrimaryWeights(i,:))...
                *L^(1-sum(PrimaryWeights(i,:)));
            %The volume factor comes from the conformal
            %mapping from the plane to the cylinder.
            DummyInTensors = ApplyOperator(i,VectorInTensors,CutOff,...
                ChiralDescriptor,HDescriptor,OpDescriptors{i},StructConstMatrices{i});
            %The action of the operator results in DummyInTensors - we add the
            %dummies together to obtain the action of all the operators.
            OpAction = cellfun(@(x) VolFactor*x,DummyInTensors...
                ,'UniformOutput',false);
            OutVector = cellfun(@(x,y) x-y,OutVector,OpAction...
                ,'UniformOutput',false);
            %cellfun applies the defined function on the cell variables.
            %UniformOutput = false means the result is also a cell instead 
            %of an array.
        end
    end
    %After calculating the action of the perturbing fields, we evaluate the
    %contribution from the conformal part of the Hamiltonian. Vector
    %elements in the same matrix block have the same conformal energy, we
    %simply thread through them in a for cycle.
    for j=1:MaxIndex
        OutVector{j} = OutVector{j} + (2*pi/L)...
            *(ChiralDescriptor(HDescCopy(j,1),1)...
            +ChiralDescriptor(HDescCopy(j,2),1)-CentralCharge/12)...
            *VectorInTensors{j};
    end
end

end


==> anc/ApplyOperator.m <==
function OutVector=ApplyOperator(OpIndex, InVector,CutOff,ChiralDescriptor,...
    HDescriptor,OpDescriptorL,OpDescriptorR,StructConstMatrix)
%Obtains the effect of an operator given by its chiral blocks 
%(stored in a global variable) on a Hilbert space element.
%
%
%OpIndex: selects the operator in question from a list of several 
%given by OpDescriptor.
%
%InVector: the vector on which the operator acts. 
%It can be in conventional vector format or given by (sparse) chiral blocks. 
%OutVector is a result, it will be in the same format.
%
%CutOff: conformal cutoff energy to restrict the Hilbert space. 
%It has to be consistent with the Hilbert space where InVector lives.
%
%ChiralDescriptor, HDescriptor: the two descriptors that encode 
%the chiral structure of the Hilbert space. 
%They can correspond to a larger Hilbert space than that of InVector: 
%the cutoff procedure below truncates them accordingly.
%
%OpDescriptorL/R: description of the operator. 
%It is given as two matrices (see Operator Descriptor Matrix)
%corresponding to the left- and right-handed parts.
%Sparse/no sparse structure depends on the sparsity of operator.
%
%StructConstMatrix: matrix containing the structure constants
%(elementary 3-point couplings) of the conformal theory involving the
%given operator.
%
%Notice: conformal volume factors are NOT treated here, 
%they have to be taken care by algorithms using this script, 
%e.g. ApplyHamiltonian.

global OpList; %the large operator blocks are treated globally

%Now we adjust to the energy cutoff (say, K). Applying a K cutoff means the
%Hilbert space is built up from elements such that the conformal energy
%ChiralDescriptor(HilbertDescriptor(i,1),1)+ChiralDescriptor(HilbertDescriptor(i,2),1)
%is less than or equal to K. We mask out (i.e. replace with zeros) those lines
%of the HilbertDescriptor that fail to meet this criterion.
%For the matrix operator descriptor this means that the for loops sweep 
%only up to the number of entries in the truncated HilbertDescriptor.
mask = ChiralDescriptor(HDescriptor(:,1),1) + ChiralDescriptor(HDescriptor(:,2),1) > CutOff;
HDescCopy = HDescriptor;
HDescCopy(mask,:) = []; 
%HDescCopy is the descriptor corresponding to the truncated Hilbert space.

OpDescriptorL(mask,:) = [];
OpDescriptorL(:,mask) = [];
OpDescriptorR(mask,:) = [];
OpDescriptorR(:,mask) = [];
%We perform the Hilbert space truncation in the operator descriptors as
%well.

MaxIndex = sum(~mask); %number of subspaces in the truncated Hilbert space.


%InVector is either a cell (i.e. list of block matrices) 
%or a vector (conventional vector format).
%It should be oriented as a column in either case.
%We convert it to cell format for later manipulations.
if ~iscell(InVector)
    IsAVector = true;
    if issparse(OpList{1,OpIndex})
        VectorInTensors = TensorFromVector(InVector,ChiralDescriptor,HDescCopy);
    else
        VectorInTensors = TensorFromVectorNoSparse(InVector,ChiralDescriptor,HDescCopy);
    end
else
    IsAVector = false;
    VectorInTensors = InVector;
end
clearvars InVector;

%OutVector is the output vector (in block structure for the time being)
OutVector=cell(size(HDescCopy,1),1);

%The two for loops calculate the action of the operator on the vector given
%in block structure. Their length is determined by the structure of the
%truncated Hilbert space: it is the direct sum of MaxIndex # of subspaces,
%each of them being a tensor product of left and right chiral spaces.
for i=1:MaxIndex %first for loop over the blocks of the result vector.
    clearvars dummy
    dummy = 0;
    for j=1:MaxIndex %second for loop over the blocks of the input vector.
        if OpDescriptorL(i,j)~=0 && OpDescriptorR(i,j)~=0
            %if OpDescriptorMatrix(i,j)==0 then there is 
            %no interaction matrix between the the ith and jth
            %subspaces.
            dummy=dummy+StructConstMatrix(HDescCopy(i,3),HDescCopy(j,3))...
                *((OpList{OpDescriptorL(i,j),OpIndex}...
                *VectorInTensors{j})...
                *transpose(OpList{OpDescriptorR(i,j),OpIndex}));
            %left and right chiral operator blocks act on the vector's
            %matrix blocks from the left- and right-hand side,
            %respectively.
        end
    end
    OutVector{i} = dummy;
end

%As a last step, we convert back to the conventional vector format 
%if the InVector was not given in chiral blocks.
if IsAVector
        OutVector = VectorFromTensor(OutVector);
end

end


==> anc/CFTCSA_SG_Spectrum.m <==
function CFTCSA_SG_Spectrum(L,Ec)

%This is an example program which shows how to obtain
%the low energy spectrum of the sine-Gordon (SG) integrable field theory using the
%Chirally Factorized Truncated Conformal Space Approach (CFTCSA).
%The arguments are the dimensionless volume parameter
%and the energy cutoff of the truncation scheme.

%The input parameter L is the volume and hence is a real number
%Ec is the energy cut-off; the cut-off for one chiral sector is Ec/2,
%therefore Ec is an even integer

%% INITIALIZATION OF VARIABLES

%addpath(genpath('.../cftcsa')) %folder with scripts and data
%genpath adds folder with subfolders


cd(fileparts(which('CFTCSA_SG_Spectrum.m')));
addpath(genpath(pwd));

%Loading descriptors of the Ising Field Theory Hilbert space
%with chiral cutoff Ncut=13 and momentum P=0.
%The maximal CutOff parameter that can be given is 2*Ncut=26.

clearvars CentralCharge
global CentralCharge
CentralCharge=1;
global PrimaryWeights
PrimaryWeights=[1/8 1/8];

clearvars ChiralDescriptor
global ChiralDescriptor
ChiralDescriptor=load('SG_ChiralDescriptorR2p0Ec26.dat');
clearvars HDescriptorList
global HDescriptor
HDescriptor=load('SG_HilbertSpaceDescriptorR2p0Ec26.dat');

clearvars StructConstMatrix
StructConstMatrix={};
StructConstMatrix{end+1}=load('SG_StructConstMatrixCosR2p0Ec26.dat');

%There are infinitely many primary operators in the theory free massless compact boson CFTCSA
%nevertheless we use only the linear combination (cosine) of the two vertex operators V_1 and V_-1
%which have identitcal confomal wights.
%We also load the matrix descriptor of the cosine operator


clearvars OpDescriptorMatrix
global OpDescriptorMatrix
OpDescriptorMatrix={};
OpDescriptorMatrix{end+1}=load('SG_OpDescriptorMatrixCosR2p0Ec26.dat');
clearvars OpList
global OpList
OpList=ImportMatFilesNoSparse(max(max(OpDescriptorMatrix{1})), 'SG_OpListCosR2p0Ec26.mat');

%The maximal element of the matrix descriptors correspond to the total
%number of the chiral blocks of the cosnone.


OpList=OpList.';

%OpList has to be an (n,1) cell array in our case (with only one primary field)

L=abs(real(L));
% The volume L is a real number

Ec=2*floor(abs(real(Ec))/2);
% The Cut-off Ec is an even number, smaller than 26
if Ec>26
    Ec=26;
end

clearvars couplings
couplings=0.1682250943707841;

%couplings has only one element, as we have one perturbing field
%couplings equals lanbda/2 in the PCFT language, the /2 accounts for the the /2 in the definition
%of cosine as cos(x)=1/2 (exp(ix)+exp(-ix)).

format long

%computing the diension of the Hilber space (required by 'eigs').
clearvars dim
dim = 0;
%for jj=1:size(HDescriptor,1)
%    dim=dim+(ChiralDescriptor(HDescriptor(jj,1),2)^2);
%end

clearvars mask
mask = ChiralDescriptor(HDescriptor(:,1),1) + ChiralDescriptor(HDescriptor(:,2),1) > Ec;
MaxIndex = sum(~mask);
dim = sum(ChiralDescriptor(HDescriptor(1:MaxIndex,1),2)...
        .* ChiralDescriptor(HDescriptor(1:MaxIndex,2),2));

clearvars NumEvals
NumEvals = 10;

clearvars opts
opts.issym = true;


clearvars Hfun
Hfun = @(x) ApplyHamiltonian(L,couplings,x, Ec, ChiralDescriptor, HDescriptor, OpDescriptorMatrix, OpDescriptorMatrix, StructConstMatrix);


clearvars eigvals
clearvars eigvects

tic
    [eigvects,eigvals] = eigs(Hfun,dim,NumEvals,'smallestreal', opts);
toc

disp([strcat('Ec=',num2str(Ec), ', R=2.0, L=',num2str(L)),newline])

disp(['Checking the eigenvectors/values via norm(E*v-H*v) for the first 4 eigenstates'])

disp([norm(eigvects(:,1)*eigvals(1,1)-ApplyHamiltonian(L,couplings,eigvects(:,1), Ec, ChiralDescriptor, HDescriptor, OpDescriptorMatrix,OpDescriptorMatrix,StructConstMatrix)),
norm(eigvects(:,2)*eigvals(2,2)-ApplyHamiltonian(L,couplings,eigvects(:,2), Ec, ChiralDescriptor, HDescriptor, OpDescriptorMatrix,OpDescriptorMatrix,StructConstMatrix)),
norm(eigvects(:,3)*eigvals(3,3)-ApplyHamiltonian(L,couplings,eigvects(:,3), Ec, ChiralDescriptor, HDescriptor, OpDescriptorMatrix,OpDescriptorMatrix,StructConstMatrix)),
norm(eigvects(:,4)*eigvals(4,4)-ApplyHamiltonian(L,couplings,eigvects(:,4), Ec, ChiralDescriptor, HDescriptor, OpDescriptorMatrix,OpDescriptorMatrix,StructConstMatrix)),])

disp(['The first ten eigenvalues of the SG field theory at volume m1*L =  ',...
    num2str(L),' and energy cut-off ',num2str(Ec),' resulting in the dimension of the Hilbert space=', num2str(dim), ' are:'])
disp(diag(eigvals))


disp(['Ground state energy and the masses of the first two breathers'])

disp(['Asymptotically exact GS energy: ', num2str(L*(-0.28809560887)) newline 'Numerical GS energy: ', num2str(eigvals(1,1)) newline 'Asymptotically exact m1: 1' newline 'Numerical m1: ', num2str(eigvals(2,2)-eigvals(1,1)) newline 'Asymptotically exact m2: 1.9499'  newline 'Numerical m2: ', num2str(eigvals(3,3)-eigvals(1,1)) newline])

end


==> anc/CFTCSA_Tricrit_FormFactors.m <==
function CFTCSA_Tricrit_FormFactors(Vol,CutOff)
%This is an example program which shows how to obtain some of the
%form factors in the thermal deformation of the tricritical Ising model
%(a.k.a. the E7 integrable field theory) numerically using the
%Chirally Factorized Truncated Conformal Space Approach (CFTCSA).
%The arguments are the dimensionless volume parameter 
%and the energy cutoff of the truncation scheme.
%This is an example calculating one-particle form factors. They are defined
%as the matrix elements of a given operator O between the vacuum state and a
%one-particle state: F_i^O = <A_i|O|Vac>. Hence, we first obtain the
%spectrum of the Hamiltonian to identify the one-particle states and then
%calculate the above expression.

%% INITIALIZATION OF VARIABLES

cd(fileparts(which(mfilename))); %Changes current Matlab directory to file
                                 %location.
addpath(genpath(pwd))
%pwd is the current directory, genpath adds folder with subfolders.
%We add the whole cftcsa folder with its subfolders containing the data.

%Loading descriptors of the Tricritical Ising model's Hilbert space
%with chiral cutoff Ncut=15 and momentum P=0.
%The maximal CutOff parameter that can be given is 2*(Ncut+3/2), 3/2 being
%the highest primary weight in the Tricritical Ising Model, it belongs to the
%epsilon'' field.
global CentralCharge; CentralCharge = 7/10;
ChirDesc = load('Tricrit_ChirDesc_Ncut15.dat');
HilbDesc = load('Tricrit_HilbertDesc_Ncut15P0.dat');



%There are five primary operators in the theory: 
%sigma (OpIndex = 1), 
%epsilon (OpIndex = 2),
%sigma' (OpIndex = 3),
%t (OpIndex = 4), 
%epsilon'' (OpIndex = 5).
%We also load both (left- and right-handed) parts of the matrix descriptor 
%of these operators.
OpMatDescL1 = load('Tricrit_SigMatDescL_Ncut15.dat');
OpMatDescL2 = load('Tricrit_EpsMatDescL_Ncut15.dat');
OpMatDescL3 = load('Tricrit_SigPrimeMatDescL_Ncut15.dat');
OpMatDescL4 = load('Tricrit_TMatDescL_Ncut15.dat');
OpMatDescL5 = load('Tricrit_EpsPPrimeMatDescL_Ncut15.dat');
OpMatDescR1 = load('Tricrit_SigMatDescR_Ncut15.dat');
OpMatDescR2 = load('Tricrit_EpsMatDescR_Ncut15.dat');
OpMatDescR3 = load('Tricrit_SigPrimeMatDescR_Ncut15.dat');
OpMatDescR4 = load('Tricrit_TMatDescR_Ncut15.dat');
OpMatDescR5 = load('Tricrit_EpsPPrimeMatDescR_Ncut15.dat');
OpBlockListLengths(1) = max(OpMatDescL1,[],'all');
OpBlockListLengths(2) = max(OpMatDescL2,[],'all');
OpBlockListLengths(3) = max(OpMatDescL3,[],'all');
OpBlockListLengths(4) = max(OpMatDescL4,[],'all');
OpBlockListLengths(5) = max(OpMatDescL5,[],'all');
%The maximal element of the matrix descriptors correspond to the total
%number of the chiral blocks of the respective operator. We store the
%length of these lists in the OpBlockListLengths array.

%The second type of ingredients of the operator action are the structure
%constants of the theory: the elementary three-point couplings appearing in
%the OPE of the primary fields. They are stored in matrix format: each 
%matrix is 6-by-6, where 6 is the number of the primary fields in the
%theory (with the identity operator included, denoted by the smallest
%primary operator index.
StructConstMat1 = load('Tricrit_SigStructConst.dat');
StructConstMat2 = load('Tricrit_EpsStructConst.dat');
StructConstMat3 = load('Tricrit_SigPrimeStructConst.dat');
StructConstMat4 = load('Tricrit_TStructConst.dat');
StructConstMat5 = load('Tricrit_EpsPPrimeStructConst.dat');

%The final ingredients are the chiral operator blocks, loaded below.
OpList1 = ImportMatFilesNoSparse(OpBlockListLengths(1),...
    'Tricrit_SigBlocks_Ncut15.mat');
OpList2 = ImportMatFilesNoSparse(OpBlockListLengths(2),...
    'Tricrit_EpsBlocks_Ncut15.mat');
OpList3 = ImportMatFilesNoSparse(OpBlockListLengths(3),...
    'Tricrit_SigPrimeBlocks_Ncut15.mat');
OpList4 = ImportMatFilesNoSparse(OpBlockListLengths(4),...
    'Tricrit_TBlocks_Ncut15.mat');
OpList5 = ImportMatFilesNoSparse(OpBlockListLengths(5),...
    'Tricrit_EpsPPrimeBlocks_Ncut15.mat');
%OpLists contain the chiral operator blocks as a cell of matrices.

%Fusing together the operator blocks to form a global OpList used by ApplyOperator
%and ApplyHamiltonian functions.
global OpList;

OpList = cell(max(OpBlockListLengths),5);
%Dimensions of the OpList cell are 
%size of largest Operator-cell × # of primaries.
for i = 1:max(OpBlockListLengths)
    if i <= OpBlockListLengths(1)
    OpList{i,1} = OpList1{i}; end
    if i <= OpBlockListLengths(2)
    OpList{i,2} = OpList2{i}; end
    if i <= OpBlockListLengths(3)
    OpList{i,3} = OpList3{i}; end
    if i <= OpBlockListLengths(4)
    OpList{i,4} = OpList4{i}; end
    if i <= OpBlockListLengths(5)
    OpList{i,5} = OpList5{i}; end
    %We fill the five columns of the OpList with the operator blocks one by
    %one, until we run out of the chiral blocks.
end

global PrimaryWeights;
PrimaryWeights = [3/80 3/80; 1/10 1/10; 7/16 7/16;...
    3/5 3/5; 3/2 3/2];
%We store the primary weights of the nontrivial (=not the identity) 
%operators in a global variable: they are used by the ApplyOperator function.

%END OF INITIALIZATION

%% SOME EXAMPLES REGARDING THE E7 FORM FACTORS
kappaE7 = 3.7453728362^(-9/5);
%We set E7 mass gap to unity. The relation of the mass gap 
%and the coupling constant of the epsilon field is in Ref. [1].

%[1] V. A. Fateev, The exact relations between the coupling constants 
%       and the masses of particles for the integrable perturbed 
%       conformal field theories, Phys. Lett. B 324, 45 (1994).

Couplings = zeros(5,1);
Couplings(2) = -kappaE7;
%ApplyHamiltonian calculates the action of H_{CFT} - g*Operator (note the
%minus sign), hence a negative thermal Coupling parameter in this code
%corresponds to the high-temperature phase, while a positive parameter
%yields the low-temperature phase. We now focus on the high-temperature
%phase.

OpMatDescriptorsL = {OpMatDescL1,OpMatDescL2,OpMatDescL3,OpMatDescL4,OpMatDescL5};
OpMatDescriptorsR = {OpMatDescR1,OpMatDescR2,OpMatDescR3,OpMatDescR4,OpMatDescR5};
StructConstMatrices = {StructConstMat1,StructConstMat2,StructConstMat3,...
    StructConstMat4,StructConstMat5};

Hfun = @(x) ApplyHamiltonian(Vol,Couplings,x,CutOff,ChirDesc,...
    HilbDesc,OpMatDescriptorsL,OpMatDescriptorsR,StructConstMatrices);
mask = ChirDesc(HilbDesc(:,1),1) + ChirDesc(HilbDesc(:,2),1) > CutOff;
HDescCopy = HilbDesc;
HDescCopy(mask,:) = []; %descriptor of the truncated Hilbert space
MaxIndex = sum(~mask); %number of subspaces in the truncated Hilbert space.
dim = sum(ChirDesc(HDescCopy(1:MaxIndex,1),2)...
        .* ChirDesc(HDescCopy(1:MaxIndex,2),2)); 
%linear dimension adjusted to cutoff

disp(['We perform calculations in the E7 field theory at volume m1L = ',...
    num2str(Vol)])
disp(['using a truncated Hilbert space with dimension d = ',num2str(dim)])

NumEvals = 10; % the # of eigenvalues wanted
[X, D] = eigs(Hfun,dim,NumEvals,'smallestreal'); 
%obtains the NumEvals lowest-lying energies

%The diagonal of D contains the eigenvalues. Subtracting the vacuum energy
%we obtain the energy spectrum: the first energy difference sets the mass gap, 
%and the second particle has mass m2 is known exactly:

disp(['The mass of the second particle is m2 = ',num2str(D(3,3)-D(1,1))])
disp(['The exact mass is m2 = ',num2str(2*cos(5*pi/18))])


%In the low-energy part of the spectrum in the high-temperature phase there are
%four stable particles before the first two-particle state, they have
%masses with m1 = 1 setting the mass unit, and
%m2 = 2*cos(5*pi/18) = 1.285...
%m3 = 2*cos(pi/9)    = 1.879...
%m4 = 2*cos(pi/18)   = 1.969...

%The matrix X contains the corresponding eigenstates as column vectors at
%volume L = 40. Hence, the matrix elements (form factors) of the operators 
%between these states can be calculated. Exact results are listed in
%Ref. [2], we calculate and compare some of the one-particle form factors.

A1 = X(:,2); %the state of the first particle
A3 = X(:,4); %the state of the third particle
m3 = 2*cos(pi/9); % the mass of the third particle
Vac = X(:,1); %the vacuum state

Fsig1 = conj(Vac.')*(2*pi/Vol)^(sum(PrimaryWeights(1,:)))*...
    ApplyOperator(1,A1,CutOff,ChirDesc,HilbDesc,...
    OpMatDescL1,OpMatDescR1,StructConstMat1);
%The volume factor in front comes from the conformal mapping from the plane
%to the cylinder. The result is the form factor in finite volume F_i^L,
%with i = 1, the first particle, which is related to the infinite volume 
%value F_i as F_i = F_i^L*sqrt(m_i L).
Fsig1 = abs(Fsig1)*sqrt(Vol);
disp(['The TCSA form factor of the magnetization with the first particle',...
    ' is F1 = ',num2str(Fsig1)])
disp(['The exact form factor is = ',num2str(0.710426)])

% We proceed in the same manner for three other form factors.
% Form factor of sigma with A3.
Fsig3 = conj(Vac.')*(2*pi/Vol)^(sum(PrimaryWeights(1,:)))*...
    ApplyOperator(1,A3,CutOff,ChirDesc,HilbDesc,...
    OpMatDescL1,OpMatDescR1,StructConstMat1);
Fsig3 = abs(Fsig3)*sqrt(m3*Vol);
disp(['The TCSA form factor of the magnetization with the third particle',...
    ' is F3 = ',num2str(Fsig3)])
disp(['The exact form factor is = ',num2str(0.252315)])

%Form factor of sigma' with A1.
Fsigp1 = conj(Vac.')*(2*pi/Vol)^(sum(PrimaryWeights(3,:)))*...
    ApplyOperator(3,A1,CutOff,ChirDesc,HilbDesc,...
    OpMatDescL3,OpMatDescR3,StructConstMat3);
Fsigp1 = abs(Fsigp1)*sqrt(Vol);
disp(['The TCSA form factor of the subleading magnetization with the first particle',...
    ' is Fp1 = ',num2str(Fsigp1)])
disp(['The exact form factor is = ',num2str(2.05592)])

%Form factor of sigma' with A3.
Fsigp3 = conj(Vac.')*(2*pi/Vol)^(sum(PrimaryWeights(3,:)))*...
    ApplyOperator(3,A3,CutOff,ChirDesc,HilbDesc,...
    OpMatDescL3,OpMatDescR3,StructConstMat3);
Fsigp3 = abs(Fsigp3)*sqrt(m3*Vol);
disp(['The TCSA form factor of the subleading magnetization with the third particle',...
    ' is Fp3 = ',num2str(Fsigp3)])
disp(['The exact form factor is = ',num2str(1.71395)])

% Agreement can be improved significantly by taking care of the truncation
% effects. A systematic treatment including several other form factors is
% presented in Ref. [2].

% [2] Cortés Cubero, A., Konik, R. M., Lencsés, M., Mussardo, G., 
%       and Takács, G., “Duality and Form Factors in the Thermally Deformed 
%       Two-Dimensional Tricritical Ising Model”, arXiv:2109.09767.

end


==> anc/CFTCSA_e8_spectrum.m <==
function CFTCSA_e8_spectrum(Vol,CutOff)
%This is an example program which shows how to obtain
%the energy spectrum of the E8 integrable field theory using the
%Chirally Factorized Truncated Conformal Space Approach (CFTCSA).
%The arguments are the dimensionless volume parameter 
%and the energy cutoff of the truncation scheme.

%% INITIALIZATION OF VARIABLES

cd(fileparts(which(mfilename))); %Changes current Matlab directory to file
                                 %location.
addpath(genpath(pwd))
%pwd is the current directory, genpath adds folder with subfolders. 
%We add the whole cftcsa folder with its subfolders containing the data.

%Loading descriptors of the Ising Field Theory Hilbert space
%with chiral cutoff Ncut=18 and momentum P=0.
%The maximal CutOff parameter that can be given is 2*(Ncut+1/2), 1/2 being
%the highest primary weight in the Ising Field Theory, it belongs to the
%epsilon field.
global CentralCharge; CentralCharge = 1/2;
ChirDesc = load('IFT_ChiralDesc_Ncut18.dat');
HilbDesc = load('IFT_HilbertDesc_Ncut18P0.dat');



%There are two nontrivial primary operators in the theory: 
%sigma (OpIndex = 1), 
%epsilon (OpIndex = 2).
%We also load both (left- and right-handed) parts of the matrix descriptor 
%of these operators.
OpMatDescL1 = load('IFT_SigMatDescL_Ncut18.dat');
OpMatDescL2 = load('IFT_EpsMatDescL_Ncut18.dat');
OpMatDescR1 = load('IFT_SigMatDescR_Ncut18.dat');
OpMatDescR2 = load('IFT_EpsMatDescR_Ncut18.dat');
OpBlockListLengths(1) = max(OpMatDescL1,[],'all');
OpBlockListLengths(2) = max(OpMatDescL2,[],'all');
%The maximal element of the matrix descriptors correspond to the total
%number of the chiral blocks of the respective operator. We store the
%length of these lists in the OpBlockListLengths array.

global PrimaryWeights;
PrimaryWeights = [1/16 1/16; 1/2 1/2];
%We store the primary weights of the nontrivial (=not the identity) 
%operators in a global variable: they are used by the ApplyOperator function.

%The second type of ingredients of the operator action are the structure
%constants of the theory: the elementary three-point couplings appearing in
%the OPE of the primary fields. They are stored in matrix format: each 
%matrix is 3-by-3, where 3 is the number of the primary fields in the
%theory (with the identity operator included, denoted by the smallest
%primary operator index.
StructConstMat1 = load('IFT_SigStructConst.dat');
StructConstMat2 = load('IFT_EpsStructConst.dat');

%The final ingredients are the chiral operator blocks, loaded below.
OpList1 = ImportMatFilesNoSparse(OpBlockListLengths(1),...
    'IFT_SigBlocks_Ncut18.mat');
OpList2 = ImportMatFilesNoSparse(OpBlockListLengths(2),...
    'IFT_EpsBlocks_Ncut18.mat');
%OpLists contain the chiral operator blocks as a cell of matrices.

%Fusing together the operator blocks to form a global OpList used by ApplyOperator
%and ApplyHamiltonian functions.
global OpList;

OpList = cell(max(OpBlockListLengths),2);
%Dimensions of the OpList cell are 
%size of largest Operator-cell × # of primaries.
for i = 1:max(OpBlockListLengths)
    if i <= OpBlockListLengths(1)
    OpList{i,1} = OpList1{i}; end
    if i <= OpBlockListLengths(2)
    OpList{i,2} = OpList2{i}; end
    %We fill the two columns of the OpList with the operator blocks one by
    %one, until we run out of the chiral blocks.
end

%END OF INITIALIZATION

%% SOME EXAMPLES REGARDING THE E8 SPECTRUM
kappaE8 = 4.40490857^(-15/8);
%We set E8 mass gap to unity. The relation of the mass gap 
%and the coupling constant of the sigma field is in Ref. [1].
%[1] V. A. Fateev, The exact relations between the coupling constants 
%       and the masses of particles for the integrable perturbed 
%       conformal field theories, Phys. Lett. B 324, 45 (1994).

Hfun = @(x) ApplyHamiltonian(Vol,[kappaE8 0],x,CutOff,ChirDesc,...
    HilbDesc,{OpMatDescL1,OpMatDescL2},...
    {OpMatDescR1,OpMatDescR2},{StructConstMat1,StructConstMat2});
mask = ChirDesc(HilbDesc(:,1),1) + ChirDesc(HilbDesc(:,2),1) > CutOff;
MaxIndex = sum(~mask); %number of subspaces in the truncated Hilbert space.
dim = sum(ChirDesc(HilbDesc(1:MaxIndex,1),2)...
        .* ChirDesc(HilbDesc(1:MaxIndex,2),2)); 
%linear dimension adjusted to cutoff
disp(['We calculate the spectrum of the E8 field theory at volume m1L = ',...
    num2str(Vol)])
disp(['using a truncated Hilbert space with dimension d = ',num2str(dim)])

NumEvals = 10; % the # of eigenvalues wanted
[~, D] = eigs(Hfun,dim,NumEvals,'smallestreal'); 
%obtains the NumEvals lowest-lying energies

disp(['The ten lowest-lying eigenvalues are:'])
disp(diag(D))

%The diagonal of D contains the eigenvalues. Subtracting the vacuum energy
%we obtain the energy spectrum: the first energy difference sets the mass gap, 
%and the second particle has mass m2 given by the golden ratio
disp(['The analytic value of the first particle mass is set to 1.'])
disp(['The numerically measured value is m1 = ',num2str(D(2,2)-D(1,1))])

disp(['The exact value for the mass of the second particle is m2 = ',num2str(2*cos(pi/5))])
disp(['The numerical value for the mass of the second particle is m2 = ',num2str(D(3,3)-D(1,1))])

%Observing the volume-dependence of the E8 spectrum gives a broader view 
%of the excitation spectrum. Stable particles have constant energy 
%(apart from finite volume effects and truncation errors), 
%while moving particle pairs (scattering states) have a decreasing energy 
%with increasing volume due to the quantization scheme: they have quantized
%momentum which is inversely proportional to the volume.
NumVols = 20;
Spectrum_wrt_Volume = zeros(NumVols,NumEvals);
disp('Now we calculate and plot the energy spectrum above the vacuum using a range of volume parameters.')
for l=linspace(2,40,NumVols)
    disp(['Volume m1L = ',num2str(l)]) %progress report
    ind = l/2;
    hfun = @(x) ApplyHamiltonian(l,[kappaE8 0],x,CutOff,ChirDesc,...
        HilbDesc,{OpMatDescL1,OpMatDescL2},...
        {OpMatDescR1,OpMatDescR2},{StructConstMat1,StructConstMat2});
    d = eigs(hfun,dim,NumEvals,'smallestreal');
    Spectrum_wrt_Volume(ind,:) = d - d(1); %We subtract the vacuum energy.
end

plot(linspace(2,40,NumVols),Spectrum_wrt_Volume,'LineWidth',1.5)
ax = gca;
box on;
ax.LineWidth = 2;
ax.FontSize = 18;
ylabel('(E_n-E_0)/m_1','FontSize',22)
xlabel('m_1L','FontSize',22)
%Couplings can be changed in a similar manner e.g. to calculate the
%deformation of the E8 spectrum under a small integrability breaking
%perturbation. You are invited to work out this example in the space
%below.



end


==> anc/ImportMatFiles.m <==
function mm=ImportMatFiles(n,filename)

% This function imports '.mat' files which were created by Mathemtica in the
% Mathematica list format '{M1,M2,....}', where 'M'-s are matrices.

% !!!!!!!The Mathematica file must be exported iin a version 4 MAT file, the default is 5!!!!!!.

% The arguments are the filename 'xyz.mat' and the number of blocks in the list 'n'.
% The function returns a MATLAB cell-list 'mm', the elements of the cell list are
% sparse matrices.

 m=load(filename);                       % After loading the file the MATLAB has it iin the
                                         % following structure: m.Expression1, etc.
 str0='{';
for i=1:n                                % With the for loop, we create a string with the
                                         % names 'm.Expressionk', where 'k' goes from 1 to 'n'.
    str0=append(str0, 'sparse(m.Expression');
    str0=append(str0, num2str(i));
    str0=append(str0, '), ');
end
str0=append(str0,'}');
mm=eval(str0);                           % With the command eval, we turn the string into a cell-list
                                         % with the matrix blocks contained therein.
end


==> anc/ImportMatFilesNoSparse.m <==
function mm=ImportMatFilesNoSparse(n,filename)

% This function imports '.mat' files which were created by Mathemtica in the
% Mathematica list format '{M1,M2,....}', where 'M'-s are matrices.

% !!!!!!!The Mathematica file must be exported iin a version 4 MAT file, the default is 5!!!!!!.

% The arguments are the filename 'xyz.mat' and the number of blocks in the list 'n'.
% The function returns a MATLAB cell-list 'mm', the elements of the cell list are
% non-sparse matrices.


 m=load(filename);                      % After loading the file the MATLAB has it iin the
                                        % following structure: m.Expression1, etc.
 str0='{';
for i=1:n                               % With the for loop, we create a string with the
                                        % names 'm.Expressionk', where 'k' goes from 1 to 'n'.
    str0=append(str0, 'm.Expression');
    str0=append(str0, num2str(i));
    str0=append(str0, ', ');
end
str0=append(str0,'}');
mm=eval(str0);                          % With the command eval, we turn the string into a cell-list
                                        % with the matrix blocks contained therein.
end


==> anc/IsingFieldTheory_Data/IFT_ChiralDesc_Ncut18.dat <==
0.	1
0.0625	1
0.5	1
1.0625	1
1.5	1
2.	1
2.0625	1
2.5	1
3.	1
3.0625	2
3.5	1
4.	2
4.0625	2
4.5	2
5.	2
5.0625	3
5.5	2
6.	3
6.0625	4
6.5	3
7.	3
7.0625	5
7.5	4
8.	5
8.0625	6
8.5	5
9.	5
9.0625	8
9.5	6
10.	7
10.0625	10
10.5	8
11.	8
11.0625	12
11.5	9
12.	11
12.0625	15
12.5	12
13.	12
13.0625	18
13.5	14
14.	16
14.0625	22
14.5	17
15.	18
15.0625	27
15.5	20
16.	23
16.0625	32
16.5	25
17.	26
17.0625	38
17.5	29
18.	33
18.0625	46
18.5	35

==> anc/IsingFieldTheory_Data/IFT_EpsMatDescL_Ncut18.dat <==
0	0	1	0	2	0	0	3	0	0	4	0	0	5	0	0	6	0	0	7	0	0	8	0	0	9	0	0	10	0	0	11	0	0	12	0	0	13	0	0	14	0	0	15	0	0	16	0	0	17	0	0	18	0	0	19
0	20	0	21	0	0	22	0	0	23	0	0	24	0	0	25	0	0	26	0	0	27	0	0	28	0	0	29	0	0	30	0	0	31	0	0	32	0	0	33	0	0	34	0	0	35	0	0	36	0	0	37	0	0	38	0
39	0	0	0	0	40	0	0	41	0	0	42	0	0	43	0	0	44	0	0	45	0	0	46	0	0	47	0	0	48	0	0	49	0	0	50	0	0	51	0	0	52	0	0	53	0	0	54	0	0	55	0	0	56	0	0
0	57	0	58	0	0	59	0	0	60	0	0	61	0	0	62	0	0	63	0	0	64	0	0	65	0	0	66	0	0	67	0	0	68	0	0	69	0	0	70	0	0	71	0	0	72	0	0	73	0	0	74	0	0	75	0
76	0	0	0	0	77	0	0	78	0	0	79	0	0	80	0	0	81	0	0	82	0	0	83	0	0	84	0	0	85	0	0	86	0	0	87	0	0	88	0	0	89	0	0	90	0	0	91	0	0	92	0	0	93	0	0
0	0	94	0	95	0	0	96	0	0	97	0	0	98	0	0	99	0	0	100	0	0	101	0	0	102	0	0	103	0	0	104	0	0	105	0	0	106	0	0	107	0	0	108	0	0	109	0	0	110	0	0	111	0	0	112
0	113	0	114	0	0	115	0	0	116	0	0	117	0	0	118	0	0	119	0	0	120	0	0	121	0	0	122	0	0	123	0	0	124	0	0	125	0	0	126	0	0	127	0	0	128	0	0	129	0	0	130	0	0	131	0
132	0	0	0	0	133	0	0	134	0	0	135	0	0	136	0	0	137	0	0	138	0	0	139	0	0	140	0	0	141	0	0	142	0	0	143	0	0	144	0	0	145	0	0	146	0	0	147	0	0	148	0	0	149	0	0
0	0	150	0	151	0	0	152	0	0	153	0	0	154	0	0	155	0	0	156	0	0	157	0	0	158	0	0	159	0	0	160	0	0	161	0	0	162	0	0	163	0	0	164	0	0	165	0	0	166	0	0	167	0	0	168
0	169	0	170	0	0	171	0	0	172	0	0	173	0	0	174	0	0	175	0	0	176	0	0	177	0	0	178	0	0	179	0	0	180	0	0	181	0	0	182	0	0	183	0	0	184	0	0	185	0	0	186	0	0	187	0
188	0	0	0	0	189	0	0	190	0	0	191	0	0	192	0	0	193	0	0	194	0	0	195	0	0	196	0	0	197	0	0	198	0	0	199	0	0	200	0	0	201	0	0	202	0	0	203	0	0	204	0	0	205	0	0
0	0	206	0	207	0	0	208	0	0	209	0	0	210	0	0	211	0	0	212	0	0	213	0	0	214	0	0	215	0	0	216	0	0	217	0	0	218	0	0	219	0	0	220	0	0	221	0	0	222	0	0	223	0	0	224
0	225	0	226	0	0	227	0	0	228	0	0	229	0	0	230	0	0	231	0	0	232	0	0	233	0	0	234	0	0	235	0	0	236	0	0	237	0	0	238	0	0	239	0	0	240	0	0	241	0	0	242	0	0	243	0
244	0	0	0	0	245	0	0	246	0	0	247	0	0	248	0	0	249	0	0	250	0	0	251	0	0	252	0	0	253	0	0	254	0	0	255	0	0	256	0	0	257	0	0	258	0	0	259	0	0	260	0	0	261	0	0
0	0	262	0	263	0	0	264	0	0	265	0	0	266	0	0	267	0	0	268	0	0	269	0	0	270	0	0	271	0	0	272	0	0	273	0	0	274	0	0	275	0	0	276	0	0	277	0	0	278	0	0	279	0	0	280
0	281	0	282	0	0	283	0	0	284	0	0	285	0	0	286	0	0	287	0	0	288	0	0	289	0	0	290	0	0	291	0	0	292	0	0	293	0	0	294	0	0	295	0	0	296	0	0	297	0	0	298	0	0	299	0
300	0	0	0	0	301	0	0	302	0	0	303	0	0	304	0	0	305	0	0	306	0	0	307	0	0	308	0	0	309	0	0	310	0	0	311	0	0	312	0	0	313	0	0	314	0	0	315	0	0	316	0	0	317	0	0
0	0	318	0	319	0	0	320	0	0	321	0	0	322	0	0	323	0	0	324	0	0	325	0	0	326	0	0	327	0	0	328	0	0	329	0	0	330	0	0	331	0	0	332	0	0	333	0	0	334	0	0	335	0	0	336
0	337	0	338	0	0	339	0	0	340	0	0	341	0	0	342	0	0	343	0	0	344	0	0	345	0	0	346	0	0	347	0	0	348	0	0	349	0	0	350	0	0	351	0	0	352	0	0	353	0	0	354	0	0	355	0
356	0	0	0	0	357	0	0	358	0	0	359	0	0	360	0	0	361	0	0	362	0	0	363	0	0	364	0	0	365	0	0	366	0	0	367	0	0	368	0	0	369	0	0	370	0	0	371	0	0	372	0	0	373	0	0
0	0	374	0	375	0	0	376	0	0	377	0	0	378	0	0	379	0	0	380	0	0	381	0	0	382	0	0	383	0	0	384	0	0	385	0	0	386	0	0	387	0	0	388	0	0	389	0	0	390	0	0	391	0	0	392
0	393	0	394	0	0	395	0	0	396	0	0	397	0	0	398	0	0	399	0	0	400	0	0	401	0	0	402	0	0	403	0	0	404	0	0	405	0	0	406	0	0	407	0	0	408	0	0	409	0	0	410	0	0	411	0
412	0	0	0	0	413	0	0	414	0	0	415	0	0	416	0	0	417	0	0	418	0	0	419	0	0	420	0	0	421	0	0	422	0	0	423	0	0	424	0	0	425	0	0	426	0	0	427	0	0	428	0	0	429	0	0
0	0	430	0	431	0	0	432	0	0	433	0	0	434	0	0	435	0	0	436	0	0	437	0	0	438	0	0	439	0	0	440	0	0	441	0	0	442	0	0	443	0	0	444	0	0	445	0	0	446	0	0	447	0	0	448
0	449	0	450	0	0	451	0	0	452	0	0	453	0	0	454	0	0	455	0	0	456	0	0	457	0	0	458	0	0	459	0	0	460	0	0	461	0	0	462	0	0	463	0	0	464	0	0	465	0	0	466	0	0	467	0
468	0	0	0	0	469	0	0	470	0	0	471	0	0	472	0	0	473	0	0	474	0	0	475	0	0	476	0	0	477	0	0	478	0	0	479	0	0	480	0	0	481	0	0	482	0	0	483	0	0	484	0	0	485	0	0
0	0	486	0	487	0	0	488	0	0	489	0	0	490	0	0	491	0	0	492	0	0	493	0	0	494	0	0	495	0	0	496	0	0	497	0	0	498	0	0	499	0	0	500	0	0	501	0	0	502	0	0	503	0	0	504
0	505	0	506	0	0	507	0	0	508	0	0	509	0	0	510	0	0	511	0	0	512	0	0	513	0	0	514	0	0	515	0	0	516	0	0	517	0	0	518	0	0	519	0	0	520	0	0	521	0	0	522	0	0	523	0
524	0	0	0	0	525	0	0	526	0	0	527	0	0	528	0	0	529	0	0	530	0	0	531	0	0	532	0	0	533	0	0	534	0	0	535	0	0	536	0	0	537	0	0	538	0	0	539	0	0	540	0	0	541	0	0
0	0	542	0	543	0	0	544	0	0	545	0	0	546	0	0	547	0	0	548	0	0	549	0	0	550	0	0	551	0	0	552	0	0	553	0	0	554	0	0	555	0	0	556	0	0	557	0	0	558	0	0	559	0	0	560
0	561	0	562	0	0	563	0	0	564	0	0	565	0	0	566	0	0	567	0	0	568	0	0	569	0	0	570	0	0	571	0	0	572	0	0	573	0	0	574	0	0	575	0	0	576	0	0	577	0	0	578	0	0	579	0
580	0	0	0	0	581	0	0	582	0	0	583	0	0	584	0	0	585	0	0	586	0	0	587	0	0	588	0	0	589	0	0	590	0	0	591	0	0	592	0	0	593	0	0	594	0	0	595	0	0	596	0	0	597	0	0
0	0	598	0	599	0	0	600	0	0	601	0	0	602	0	0	603	0	0	604	0	0	605	0	0	606	0	0	607	0	0	608	0	0	609	0	0	610	0	0	611	0	0	612	0	0	613	0	0	614	0	0	615	0	0	616
0	617	0	618	0	0	619	0	0	620	0	0	621	0	0	622	0	0	623	0	0	624	0	0	625	0	0	626	0	0	627	0	0	628	0	0	629	0	0	630	0	0	631	0	0	632	0	0	633	0	0	634	0	0	635	0
636	0	0	0	0	637	0	0	638	0	0	639	0	0	640	0	0	641	0	0	642	0	0	643	0	0	644	0	0	645	0	0	646	0	0	647	0	0	648	0	0	649	0	0	650	0	0	651	0	0	652	0	0	653	0	0
0	0	654	0	655	0	0	656	0	0	657	0	0	658	0	0	659	0	0	660	0	0	661	0	0	662	0	0	663	0	0	664	0	0	665	0	0	666	0	0	667	0	0	668	0	0	669	0	0	670	0	0	671	0	0	672
0	673	0	674	0	0	675	0	0	676	0	0	677	0	0	678	0	0	679	0	0	680	0	0	681	0	0	682	0	0	683	0	0	684	0	0	685	0	0	686	0	0	687	0	0	688	0	0	689	0	0	690	0	0	691	0
692	0	0	0	0	693	0	0	694	0	0	695	0	0	696	0	0	697	0	0	698	0	0	699	0	0	700	0	0	701	0	0	702	0	0	703	0	0	704	0	0	705	0	0	706	0	0	707	0	0	708	0	0	709	0	0
0	0	710	0	711	0	0	712	0	0	713	0	0	714	0	0	715	0	0	716	0	0	717	0	0	718	0	0	719	0	0	720	0	0	721	0	0	722	0	0	723	0	0	724	0	0	725	0	0	726	0	0	727	0	0	728
0	729	0	730	0	0	731	0	0	732	0	0	733	0	0	734	0	0	735	0	0	736	0	0	737	0	0	738	0	0	739	0	0	740	0	0	741	0	0	742	0	0	743	0	0	744	0	0	745	0	0	746	0	0	747	0
748	0	0	0	0	749	0	0	750	0	0	751	0	0	752	0	0	753	0	0	754	0	0	755	0	0	756	0	0	757	0	0	758	0	0	759	0	0	760	0	0	761	0	0	762	0	0	763	0	0	764	0	0	765	0	0
0	0	766	0	767	0	0	768	0	0	769	0	0	770	0	0	771	0	0	772	0	0	773	0	0	774	0	0	775	0	0	776	0	0	777	0	0	778	0	0	779	0	0	780	0	0	781	0	0	782	0	0	783	0	0	784
0	785	0	786	0	0	787	0	0	788	0	0	789	0	0	790	0	0	791	0	0	792	0	0	793	0	0	794	0	0	795	0	0	796	0	0	797	0	0	798	0	0	799	0	0	800	0	0	801	0	0	802	0	0	803	0
804	0	0	0	0	805	0	0	806	0	0	807	0	0	808	0	0	809	0	0	810	0	0	811	0	0	812	0	0	813	0	0	814	0	0	815	0	0	816	0	0	817	0	0	818	0	0	819	0	0	820	0	0	821	0	0
0	0	822	0	823	0	0	824	0	0	825	0	0	826	0	0	827	0	0	828	0	0	829	0	0	830	0	0	831	0	0	832	0	0	833	0	0	834	0	0	835	0	0	836	0	0	837	0	0	838	0	0	839	0	0	840
0	841	0	842	0	0	843	0	0	844	0	0	845	0	0	846	0	0	847	0	0	848	0	0	849	0	0	850	0	0	851	0	0	852	0	0	853	0	0	854	0	0	855	0	0	856	0	0	857	0	0	858	0	0	859	0
860	0	0	0	0	861	0	0	862	0	0	863	0	0	864	0	0	865	0	0	866	0	0	867	0	0	868	0	0	869	0	0	870	0	0	871	0	0	872	0	0	873	0	0	874	0	0	875	0	0	876	0	0	877	0	0
0	0	878	0	879	0	0	880	0	0	881	0	0	882	0	0	883	0	0	884	0	0	885	0	0	886	0	0	887	0	0	888	0	0	889	0	0	890	0	0	891	0	0	892	0	0	893	0	0	894	0	0	895	0	0	896
0	897	0	898	0	0	899	0	0	900	0	0	901	0	0	902	0	0	903	0	0	904	0	0	905	0	0	906	0	0	907	0	0	908	0	0	909	0	0	910	0	0	911	0	0	912	0	0	913	0	0	914	0	0	915	0
916	0	0	0	0	917	0	0	918	0	0	919	0	0	920	0	0	921	0	0	922	0	0	923	0	0	924	0	0	925	0	0	926	0	0	927	0	0	928	0	0	929	0	0	930	0	0	931	0	0	932	0	0	933	0	0
0	0	934	0	935	0	0	936	0	0	937	0	0	938	0	0	939	0	0	940	0	0	941	0	0	942	0	0	943	0	0	944	0	0	945	0	0	946	0	0	947	0	0	948	0	0	949	0	0	950	0	0	951	0	0	952
0	953	0	954	0	0	955	0	0	956	0	0	957	0	0	958	0	0	959	0	0	960	0	0	961	0	0	962	0	0	963	0	0	964	0	0	965	0	0	966	0	0	967	0	0	968	0	0	969	0	0	970	0	0	971	0
972	0	0	0	0	973	0	0	974	0	0	975	0	0	976	0	0	977	0	0	978	0	0	979	0	0	980	0	0	981	0	0	982	0	0	983	0	0	984	0	0	985	0	0	986	0	0	987	0	0	988	0	0	989	0	0
0	0	990	0	991	0	0	992	0	0	993	0	0	994	0	0	995	0	0	996	0	0	997	0	0	998	0	0	999	0	0	1000	0	0	1001	0	0	1002	0	0	1003	0	0	1004	0	0	1005	0	0	1006	0	0	1007	0	0	1008
0	1009	0	1010	0	0	1011	0	0	1012	0	0	1013	0	0	1014	0	0	1015	0	0	1016	0	0	1017	0	0	1018	0	0	1019	0	0	1020	0	0	1021	0	0	1022	0	0	1023	0	0	1024	0	0	1025	0	0	1026	0	0	1027	0
1028	0	0	0	0	1029	0	0	1030	0	0	1031	0	0	1032	0	0	1033	0	0	1034	0	0	1035	0	0	1036	0	0	1037	0	0	1038	0	0	1039	0	0	1040	0	0	1041	0	0	1042	0	0	1043	0	0	1044	0	0	1045	0	0

==> anc/IsingFieldTheory_Data/IFT_EpsMatDescR_Ncut18.dat <==
0	0	1	0	2	0	0	3	0	0	4	0	0	5	0	0	6	0	0	7	0	0	8	0	0	9	0	0	10	0	0	11	0	0	12	0	0	13	0	0	14	0	0	15	0	0	16	0	0	17	0	0	18	0	0	19
0	20	0	21	0	0	22	0	0	23	0	0	24	0	0	25	0	0	26	0	0	27	0	0	28	0	0	29	0	0	30	0	0	31	0	0	32	0	0	33	0	0	34	0	0	35	0	0	36	0	0	37	0	0	38	0
39	0	0	0	0	40	0	0	41	0	0	42	0	0	43	0	0	44	0	0	45	0	0	46	0	0	47	0	0	48	0	0	49	0	0	50	0	0	51	0	0	52	0	0	53	0	0	54	0	0	55	0	0	56	0	0
0	57	0	58	0	0	59	0	0	60	0	0	61	0	0	62	0	0	63	0	0	64	0	0	65	0	0	66	0	0	67	0	0	68	0	0	69	0	0	70	0	0	71	0	0	72	0	0	73	0	0	74	0	0	75	0
76	0	0	0	0	77	0	0	78	0	0	79	0	0	80	0	0	81	0	0	82	0	0	83	0	0	84	0	0	85	0	0	86	0	0	87	0	0	88	0	0	89	0	0	90	0	0	91	0	0	92	0	0	93	0	0
0	0	94	0	95	0	0	96	0	0	97	0	0	98	0	0	99	0	0	100	0	0	101	0	0	102	0	0	103	0	0	104	0	0	105	0	0	106	0	0	107	0	0	108	0	0	109	0	0	110	0	0	111	0	0	112
0	113	0	114	0	0	115	0	0	116	0	0	117	0	0	118	0	0	119	0	0	120	0	0	121	0	0	122	0	0	123	0	0	124	0	0	125	0	0	126	0	0	127	0	0	128	0	0	129	0	0	130	0	0	131	0
132	0	0	0	0	133	0	0	134	0	0	135	0	0	136	0	0	137	0	0	138	0	0	139	0	0	140	0	0	141	0	0	142	0	0	143	0	0	144	0	0	145	0	0	146	0	0	147	0	0	148	0	0	149	0	0
0	0	150	0	151	0	0	152	0	0	153	0	0	154	0	0	155	0	0	156	0	0	157	0	0	158	0	0	159	0	0	160	0	0	161	0	0	162	0	0	163	0	0	164	0	0	165	0	0	166	0	0	167	0	0	168
0	169	0	170	0	0	171	0	0	172	0	0	173	0	0	174	0	0	175	0	0	176	0	0	177	0	0	178	0	0	179	0	0	180	0	0	181	0	0	182	0	0	183	0	0	184	0	0	185	0	0	186	0	0	187	0
188	0	0	0	0	189	0	0	190	0	0	191	0	0	192	0	0	193	0	0	194	0	0	195	0	0	196	0	0	197	0	0	198	0	0	199	0	0	200	0	0	201	0	0	202	0	0	203	0	0	204	0	0	205	0	0
0	0	206	0	207	0	0	208	0	0	209	0	0	210	0	0	211	0	0	212	0	0	213	0	0	214	0	0	215	0	0	216	0	0	217	0	0	218	0	0	219	0	0	220	0	0	221	0	0	222	0	0	223	0	0	224
0	225	0	226	0	0	227	0	0	228	0	0	229	0	0	230	0	0	231	0	0	232	0	0	233	0	0	234	0	0	235	0	0	236	0	0	237	0	0	238	0	0	239	0	0	240	0	0	241	0	0	242	0	0	243	0
244	0	0	0	0	245	0	0	246	0	0	247	0	0	248	0	0	249	0	0	250	0	0	251	0	0	252	0	0	253	0	0	254	0	0	255	0	0	256	0	0	257	0	0	258	0	0	259	0	0	260	0	0	261	0	0
0	0	262	0	263	0	0	264	0	0	265	0	0	266	0	0	267	0	0	268	0	0	269	0	0	270	0	0	271	0	0	272	0	0	273	0	0	274	0	0	275	0	0	276	0	0	277	0	0	278	0	0	279	0	0	280
0	281	0	282	0	0	283	0	0	284	0	0	285	0	0	286	0	0	287	0	0	288	0	0	289	0	0	290	0	0	291	0	0	292	0	0	293	0	0	294	0	0	295	0	0	296	0	0	297	0	0	298	0	0	299	0
300	0	0	0	0	301	0	0	302	0	0	303	0	0	304	0	0	305	0	0	306	0	0	307	0	0	308	0	0	309	0	0	310	0	0	311	0	0	312	0	0	313	0	0	314	0	0	315	0	0	316	0	0	317	0	0
0	0	318	0	319	0	0	320	0	0	321	0	0	322	0	0	323	0	0	324	0	0	325	0	0	326	0	0	327	0	0	328	0	0	329	0	0	330	0	0	331	0	0	332	0	0	333	0	0	334	0	0	335	0	0	336
0	337	0	338	0	0	339	0	0	340	0	0	341	0	0	342	0	0	343	0	0	344	0	0	345	0	0	346	0	0	347	0	0	348	0	0	349	0	0	350	0	0	351	0	0	352	0	0	353	0	0	354	0	0	355	0
356	0	0	0	0	357	0	0	358	0	0	359	0	0	360	0	0	361	0	0	362	0	0	363	0	0	364	0	0	365	0	0	366	0	0	367	0	0	368	0	0	369	0	0	370	0	0	371	0	0	372	0	0	373	0	0
0	0	374	0	375	0	0	376	0	0	377	0	0	378	0	0	379	0	0	380	0	0	381	0	0	382	0	0	383	0	0	384	0	0	385	0	0	386	0	0	387	0	0	388	0	0	389	0	0	390	0	0	391	0	0	392
0	393	0	394	0	0	395	0	0	396	0	0	397	0	0	398	0	0	399	0	0	400	0	0	401	0	0	402	0	0	403	0	0	404	0	0	405	0	0	406	0	0	407	0	0	408	0	0	409	0	0	410	0	0	411	0
412	0	0	0	0	413	0	0	414	0	0	415	0	0	416	0	0	417	0	0	418	0	0	419	0	0	420	0	0	421	0	0	422	0	0	423	0	0	424	0	0	425	0	0	426	0	0	427	0	0	428	0	0	429	0	0
0	0	430	0	431	0	0	432	0	0	433	0	0	434	0	0	435	0	0	436	0	0	437	0	0	438	0	0	439	0	0	440	0	0	441	0	0	442	0	0	443	0	0	444	0	0	445	0	0	446	0	0	447	0	0	448
0	449	0	450	0	0	451	0	0	452	0	0	453	0	0	454	0	0	455	0	0	456	0	0	457	0	0	458	0	0	459	0	0	460	0	0	461	0	0	462	0	0	463	0	0	464	0	0	465	0	0	466	0	0	467	0
468	0	0	0	0	469	0	0	470	0	0	471	0	0	472	0	0	473	0	0	474	0	0	475	0	0	476	0	0	477	0	0	478	0	0	479	0	0	480	0	0	481	0	0	482	0	0	483	0	0	484	0	0	485	0	0
0	0	486	0	487	0	0	488	0	0	489	0	0	490	0	0	491	0	0	492	0	0	493	0	0	494	0	0	495	0	0	496	0	0	497	0	0	498	0	0	499	0	0	500	0	0	501	0	0	502	0	0	503	0	0	504
0	505	0	506	0	0	507	0	0	508	0	0	509	0	0	510	0	0	511	0	0	512	0	0	513	0	0	514	0	0	515	0	0	516	0	0	517	0	0	518	0	0	519	0	0	520	0	0	521	0	0	522	0	0	523	0
524	0	0	0	0	525	0	0	526	0	0	527	0	0	528	0	0	529	0	0	530	0	0	531	0	0	532	0	0	533	0	0	534	0	0	535	0	0	536	0	0	537	0	0	538	0	0	539	0	0	540	0	0	541	0	0
0	0	542	0	543	0	0	544	0	0	545	0	0	546	0	0	547	0	0	548	0	0	549	0	0	550	0	0	551	0	0	552	0	0	553	0	0	554	0	0	555	0	0	556	0	0	557	0	0	558	0	0	559	0	0	560
0	561	0	562	0	0	563	0	0	564	0	0	565	0	0	566	0	0	567	0	0	568	0	0	569	0	0	570	0	0	571	0	0	572	0	0	573	0	0	574	0	0	575	0	0	576	0	0	577	0	0	578	0	0	579	0
580	0	0	0	0	581	0	0	582	0	0	583	0	0	584	0	0	585	0	0	586	0	0	587	0	0	588	0	0	589	0	0	590	0	0	591	0	0	592	0	0	593	0	0	594	0	0	595	0	0	596	0	0	597	0	0
0	0	598	0	599	0	0	600	0	0	601	0	0	602	0	0	603	0	0	604	0	0	605	0	0	606	0	0	607	0	0	608	0	0	609	0	0	610	0	0	611	0	0	612	0	0	613	0	0	614	0	0	615	0	0	616
0	617	0	618	0	0	619	0	0	620	0	0	621	0	0	622	0	0	623	0	0	624	0	0	625	0	0	626	0	0	627	0	0	628	0	0	629	0	0	630	0	0	631	0	0	632	0	0	633	0	0	634	0	0	635	0
636	0	0	0	0	637	0	0	638	0	0	639	0	0	640	0	0	641	0	0	642	0	0	643	0	0	644	0	0	645	0	0	646	0	0	647	0	0	648	0	0	649	0	0	650	0	0	651	0	0	652	0	0	653	0	0
0	0	654	0	655	0	0	656	0	0	657	0	0	658	0	0	659	0	0	660	0	0	661	0	0	662	0	0	663	0	0	664	0	0	665	0	0	666	0	0	667	0	0	668	0	0	669	0	0	670	0	0	671	0	0	672
0	673	0	674	0	0	675	0	0	676	0	0	677	0	0	678	0	0	679	0	0	680	0	0	681	0	0	682	0	0	683	0	0	684	0	0	685	0	0	686	0	0	687	0	0	688	0	0	689	0	0	690	0	0	691	0
692	0	0	0	0	693	0	0	694	0	0	695	0	0	696	0	0	697	0	0	698	0	0	699	0	0	700	0	0	701	0	0	702	0	0	703	0	0	704	0	0	705	0	0	706	0	0	707	0	0	708	0	0	709	0	0
0	0	710	0	711	0	0	712	0	0	713	0	0	714	0	0	715	0	0	716	0	0	717	0	0	718	0	0	719	0	0	720	0	0	721	0	0	722	0	0	723	0	0	724	0	0	725	0	0	726	0	0	727	0	0	728
0	729	0	730	0	0	731	0	0	732	0	0	733	0	0	734	0	0	735	0	0	736	0	0	737	0	0	738	0	0	739	0	0	740	0	0	741	0	0	742	0	0	743	0	0	744	0	0	745	0	0	746	0	0	747	0
748	0	0	0	0	749	0	0	750	0	0	751	0	0	752	0	0	753	0	0	754	0	0	755	0	0	756	0	0	757	0	0	758	0	0	759	0	0	760	0	0	761	0	0	762	0	0	763	0	0	764	0	0	765	0	0
0	0	766	0	767	0	0	768	0	0	769	0	0	770	0	0	771	0	0	772	0	0	773	0	0	774	0	0	775	0	0	776	0	0	777	0	0	778	0	0	779	0	0	780	0	0	781	0	0	782	0	0	783	0	0	784
0	785	0	786	0	0	787	0	0	788	0	0	789	0	0	790	0	0	791	0	0	792	0	0	793	0	0	794	0	0	795	0	0	796	0	0	797	0	0	798	0	0	799	0	0	800	0	0	801	0	0	802	0	0	803	0
804	0	0	0	0	805	0	0	806	0	0	807	0	0	808	0	0	809	0	0	810	0	0	811	0	0	812	0	0	813	0	0	814	0	0	815	0	0	816	0	0	817	0	0	818	0	0	819	0	0	820	0	0	821	0	0
0	0	822	0	823	0	0	824	0	0	825	0	0	826	0	0	827	0	0	828	0	0	829	0	0	830	0	0	831	0	0	832	0	0	833	0	0	834	0	0	835	0	0	836	0	0	837	0	0	838	0	0	839	0	0	840
0	841	0	842	0	0	843	0	0	844	0	0	845	0	0	846	0	0	847	0	0	848	0	0	849	0	0	850	0	0	851	0	0	852	0	0	853	0	0	854	0	0	855	0	0	856	0	0	857	0	0	858	0	0	859	0
860	0	0	0	0	861	0	0	862	0	0	863	0	0	864	0	0	865	0	0	866	0	0	867	0	0	868	0	0	869	0	0	870	0	0	871	0	0	872	0	0	873	0	0	874	0	0	875	0	0	876	0	0	877	0	0
0	0	878	0	879	0	0	880	0	0	881	0	0	882	0	0	883	0	0	884	0	0	885	0	0	886	0	0	887	0	0	888	0	0	889	0	0	890	0	0	891	0	0	892	0	0	893	0	0	894	0	0	895	0	0	896
0	897	0	898	0	0	899	0	0	900	0	0	901	0	0	902	0	0	903	0	0	904	0	0	905	0	0	906	0	0	907	0	0	908	0	0	909	0	0	910	0	0	911	0	0	912	0	0	913	0	0	914	0	0	915	0
916	0	0	0	0	917	0	0	918	0	0	919	0	0	920	0	0	921	0	0	922	0	0	923	0	0	924	0	0	925	0	0	926	0	0	927	0	0	928	0	0	929	0	0	930	0	0	931	0	0	932	0	0	933	0	0
0	0	934	0	935	0	0	936	0	0	937	0	0	938	0	0	939	0	0	940	0	0	941	0	0	942	0	0	943	0	0	944	0	0	945	0	0	946	0	0	947	0	0	948	0	0	949	0	0	950	0	0	951	0	0	952
0	953	0	954	0	0	955	0	0	956	0	0	957	0	0	958	0	0	959	0	0	960	0	0	961	0	0	962	0	0	963	0	0	964	0	0	965	0	0	966	0	0	967	0	0	968	0	0	969	0	0	970	0	0	971	0
972	0	0	0	0	973	0	0	974	0	0	975	0	0	976	0	0	977	0	0	978	0	0	979	0	0	980	0	0	981	0	0	982	0	0	983	0	0	984	0	0	985	0	0	986	0	0	987	0	0	988	0	0	989	0	0
0	0	990	0	991	0	0	992	0	0	993	0	0	994	0	0	995	0	0	996	0	0	997	0	0	998	0	0	999	0	0	1000	0	0	1001	0	0	1002	0	0	1003	0	0	1004	0	0	1005	0	0	1006	0	0	1007	0	0	1008
0	1009	0	1010	0	0	1011	0	0	1012	0	0	1013	0	0	1014	0	0	1015	0	0	1016	0	0	1017	0	0	1018	0	0	1019	0	0	1020	0	0	1021	0	0	1022	0	0	1023	0	0	1024	0	0	1025	0	0	1026	0	0	1027	0
1028	0	0	0	0	1029	0	0	1030	0	0	1031	0	0	1032	0	0	1033	0	0	1034	0	0	1035	0	0	1036	0	0	1037	0	0	1038	0	0	1039	0	0	1040	0	0	1041	0	0	1042	0	0	1043	0	0	1044	0	0	1045	0	0

==> anc/IsingFieldTheory_Data/IFT_EpsStructConst.dat <==
0.	0.	1.
0.	0.5	0.
1.	0.	0.

==> anc/IsingFieldTheory_Data/IFT_HilbertDesc_Ncut18P0.dat <==
1	1	1
2	2	2
3	3	3
4	4	2
5	5	3
6	6	1
7	7	2
8	8	3
9	9	1
10	10	2
11	11	3
12	12	1
13	13	2
14	14	3
15	15	1
16	16	2
17	17	3
18	18	1
19	19	2
20	20	3
21	21	1
22	22	2
23	23	3
24	24	1
25	25	2
26	26	3
27	27	1
28	28	2
29	29	3
30	30	1
31	31	2
32	32	3
33	33	1
34	34	2
35	35	3
36	36	1
37	37	2
38	38	3
39	39	1
40	40	2
41	41	3
42	42	1
43	43	2
44	44	3
45	45	1
46	46	2
47	47	3
48	48	1
49	49	2
50	50	3
51	51	1
52	52	2
53	53	3
54	54	1
55	55	2
56	56	3

==> anc/IsingFieldTheory_Data/IFT_SigMatDescL_Ncut18.dat <==
0	1	0	2	0	0	3	0	0	4	0	0	5	0	0	6	0	0	7	0	0	8	0	0	9	0	0	10	0	0	11	0	0	12	0	0	13	0	0	14	0	0	15	0	0	16	0	0	17	0	0	18	0	0	19	0
20	0	21	0	22	23	0	24	25	0	26	27	0	28	29	0	30	31	0	32	33	0	34	35	0	36	37	0	38	39	0	40	41	0	42	43	0	44	45	0	46	47	0	48	49	0	50	51	0	52	53	0	54	55	0	56
0	57	0	58	0	0	59	0	0	60	0	0	61	0	0	62	0	0	63	0	0	64	0	0	65	0	0	66	0	0	67	0	0	68	0	0	69	0	0	70	0	0	71	0	0	72	0	0	73	0	0	74	0	0	75	0
76	0	77	0	78	79	0	80	81	0	82	83	0	84	85	0	86	87	0	88	89	0	90	91	0	92	93	0	94	95	0	96	97	0	98	99	0	100	101	0	102	103	0	104	105	0	106	107	0	108	109	0	110	111	0	112
0	113	0	114	0	0	115	0	0	116	0	0	117	0	0	118	0	0	119	0	0	120	0	0	121	0	0	122	0	0	123	0	0	124	0	0	125	0	0	126	0	0	127	0	0	128	0	0	129	0	0	130	0	0	131	0
0	132	0	133	0	0	134	0	0	135	0	0	136	0	0	137	0	0	138	0	0	139	0	0	140	0	0	141	0	0	142	0	0	143	0	0	144	0	0	145	0	0	146	0	0	147	0	0	148	0	0	149	0	0	150	0
151	0	152	0	153	154	0	155	156	0	157	158	0	159	160	0	161	162	0	163	164	0	165	166	0	167	168	0	169	170	0	171	172	0	173	174	0	175	176	0	177	178	0	179	180	0	181	182	0	183	184	0	185	186	0	187
0	188	0	189	0	0	190	0	0	191	0	0	192	0	0	193	0	0	194	0	0	195	0	0	196	0	0	197	0	0	198	0	0	199	0	0	200	0	0	201	0	0	202	0	0	203	0	0	204	0	0	205	0	0	206	0
0	207	0	208	0	0	209	0	0	210	0	0	211	0	0	212	0	0	213	0	0	214	0	0	215	0	0	216	0	0	217	0	0	218	0	0	219	0	0	220	0	0	221	0	0	222	0	0	223	0	0	224	0	0	225	0
226	0	227	0	228	229	0	230	231	0	232	233	0	234	235	0	236	237	0	238	239	0	240	241	0	242	243	0	244	245	0	246	247	0	248	249	0	250	251	0	252	253	0	254	255	0	256	257	0	258	259	0	260	261	0	262
0	263	0	264	0	0	265	0	0	266	0	0	267	0	0	268	0	0	269	0	0	270	0	0	271	0	0	272	0	0	273	0	0	274	0	0	275	0	0	276	0	0	277	0	0	278	0	0	279	0	0	280	0	0	281	0
0	282	0	283	0	0	284	0	0	285	0	0	286	0	0	287	0	0	288	0	0	289	0	0	290	0	0	291	0	0	292	0	0	293	0	0	294	0	0	295	0	0	296	0	0	297	0	0	298	0	0	299	0	0	300	0
301	0	302	0	303	304	0	305	306	0	307	308	0	309	310	0	311	312	0	313	314	0	315	316	0	317	318	0	319	320	0	321	322	0	323	324	0	325	326	0	327	328	0	329	330	0	331	332	0	333	334	0	335	336	0	337
0	338	0	339	0	0	340	0	0	341	0	0	342	0	0	343	0	0	344	0	0	345	0	0	346	0	0	347	0	0	348	0	0	349	0	0	350	0	0	351	0	0	352	0	0	353	0	0	354	0	0	355	0	0	356	0
0	357	0	358	0	0	359	0	0	360	0	0	361	0	0	362	0	0	363	0	0	364	0	0	365	0	0	366	0	0	367	0	0	368	0	0	369	0	0	370	0	0	371	0	0	372	0	0	373	0	0	374	0	0	375	0
376	0	377	0	378	379	0	380	381	0	382	383	0	384	385	0	386	387	0	388	389	0	390	391	0	392	393	0	394	395	0	396	397	0	398	399	0	400	401	0	402	403	0	404	405	0	406	407	0	408	409	0	410	411	0	412
0	413	0	414	0	0	415	0	0	416	0	0	417	0	0	418	0	0	419	0	0	420	0	0	421	0	0	422	0	0	423	0	0	424	0	0	425	0	0	426	0	0	427	0	0	428	0	0	429	0	0	430	0	0	431	0
0	432	0	433	0	0	434	0	0	435	0	0	436	0	0	437	0	0	438	0	0	439	0	0	440	0	0	441	0	0	442	0	0	443	0	0	444	0	0	445	0	0	446	0	0	447	0	0	448	0	0	449	0	0	450	0
451	0	452	0	453	454	0	455	456	0	457	458	0	459	460	0	461	462	0	463	464	0	465	466	0	467	468	0	469	470	0	471	472	0	473	474	0	475	476	0	477	478	0	479	480	0	481	482	0	483	484	0	485	486	0	487
0	488	0	489	0	0	490	0	0	491	0	0	492	0	0	493	0	0	494	0	0	495	0	0	496	0	0	497	0	0	498	0	0	499	0	0	500	0	0	501	0	0	502	0	0	503	0	0	504	0	0	505	0	0	506	0
0	507	0	508	0	0	509	0	0	510	0	0	511	0	0	512	0	0	513	0	0	514	0	0	515	0	0	516	0	0	517	0	0	518	0	0	519	0	0	520	0	0	521	0	0	522	0	0	523	0	0	524	0	0	525	0
526	0	527	0	528	529	0	530	531	0	532	533	0	534	535	0	536	537	0	538	539	0	540	541	0	542	543	0	544	545	0	546	547	0	548	549	0	550	551	0	552	553	0	554	555	0	556	557	0	558	559	0	560	561	0	562
0	563	0	564	0	0	565	0	0	566	0	0	567	0	0	568	0	0	569	0	0	570	0	0	571	0	0	572	0	0	573	0	0	574	0	0	575	0	0	576	0	0	577	0	0	578	0	0	579	0	0	580	0	0	581	0
0	582	0	583	0	0	584	0	0	585	0	0	586	0	0	587	0	0	588	0	0	589	0	0	590	0	0	591	0	0	592	0	0	593	0	0	594	0	0	595	0	0	596	0	0	597	0	0	598	0	0	599	0	0	600	0
601	0	602	0	603	604	0	605	606	0	607	608	0	609	610	0	611	612	0	613	614	0	615	616	0	617	618	0	619	620	0	621	622	0	623	624	0	625	626	0	627	628	0	629	630	0	631	632	0	633	634	0	635	636	0	637
0	638	0	639	0	0	640	0	0	641	0	0	642	0	0	643	0	0	644	0	0	645	0	0	646	0	0	647	0	0	648	0	0	649	0	0	650	0	0	651	0	0	652	0	0	653	0	0	654	0	0	655	0	0	656	0
0	657	0	658	0	0	659	0	0	660	0	0	661	0	0	662	0	0	663	0	0	664	0	0	665	0	0	666	0	0	667	0	0	668	0	0	669	0	0	670	0	0	671	0	0	672	0	0	673	0	0	674	0	0	675	0
676	0	677	0	678	679	0	680	681	0	682	683	0	684	685	0	686	687	0	688	689	0	690	691	0	692	693	0	694	695	0	696	697	0	698	699	0	700	701	0	702	703	0	704	705	0	706	707	0	708	709	0	710	711	0	712
0	713	0	714	0	0	715	0	0	716	0	0	717	0	0	718	0	0	719	0	0	720	0	0	721	0	0	722	0	0	723	0	0	724	0	0	725	0	0	726	0	0	727	0	0	728	0	0	729	0	0	730	0	0	731	0
0	732	0	733	0	0	734	0	0	735	0	0	736	0	0	737	0	0	738	0	0	739	0	0	740	0	0	741	0	0	742	0	0	743	0	0	744	0	0	745	0	0	746	0	0	747	0	0	748	0	0	749	0	0	750	0
751	0	752	0	753	754	0	755	756	0	757	758	0	759	760	0	761	762	0	763	764	0	765	766	0	767	768	0	769	770	0	771	772	0	773	774	0	775	776	0	777	778	0	779	780	0	781	782	0	783	784	0	785	786	0	787
0	788	0	789	0	0	790	0	0	791	0	0	792	0	0	793	0	0	794	0	0	795	0	0	796	0	0	797	0	0	798	0	0	799	0	0	800	0	0	801	0	0	802	0	0	803	0	0	804	0	0	805	0	0	806	0
0	807	0	808	0	0	809	0	0	810	0	0	811	0	0	812	0	0	813	0	0	814	0	0	815	0	0	816	0	0	817	0	0	818	0	0	819	0	0	820	0	0	821	0	0	822	0	0	823	0	0	824	0	0	825	0
826	0	827	0	828	829	0	830	831	0	832	833	0	834	835	0	836	837	0	838	839	0	840	841	0	842	843	0	844	845	0	846	847	0	848	849	0	850	851	0	852	853	0	854	855	0	856	857	0	858	859	0	860	861	0	862
0	863	0	864	0	0	865	0	0	866	0	0	867	0	0	868	0	0	869	0	0	870	0	0	871	0	0	872	0	0	873	0	0	874	0	0	875	0	0	876	0	0	877	0	0	878	0	0	879	0	0	880	0	0	881	0
0	882	0	883	0	0	884	0	0	885	0	0	886	0	0	887	0	0	888	0	0	889	0	0	890	0	0	891	0	0	892	0	0	893	0	0	894	0	0	895	0	0	896	0	0	897	0	0	898	0	0	899	0	0	900	0
901	0	902	0	903	904	0	905	906	0	907	908	0	909	910	0	911	912	0	913	914	0	915	916	0	917	918	0	919	920	0	921	922	0	923	924	0	925	926	0	927	928	0	929	930	0	931	932	0	933	934	0	935	936	0	937
0	938	0	939	0	0	940	0	0	941	0	0	942	0	0	943	0	0	944	0	0	945	0	0	946	0	0	947	0	0	948	0	0	949	0	0	950	0	0	951	0	0	952	0	0	953	0	0	954	0	0	955	0	0	956	0
0	957	0	958	0	0	959	0	0	960	0	0	961	0	0	962	0	0	963	0	0	964	0	0	965	0	0	966	0	0	967	0	0	968	0	0	969	0	0	970	0	0	971	0	0	972	0	0	973	0	0	974	0	0	975	0
976	0	977	0	978	979	0	980	981	0	982	983	0	984	985	0	986	987	0	988	989	0	990	991	0	992	993	0	994	995	0	996	997	0	998	999	0	1000	1001	0	1002	1003	0	1004	1005	0	1006	1007	0	1008	1009	0	1010	1011	0	1012
0	1013	0	1014	0	0	1015	0	0	1016	0	0	1017	0	0	1018	0	0	1019	0	0	1020	0	0	1021	0	0	1022	0	0	1023	0	0	1024	0	0	1025	0	0	1026	0	0	1027	0	0	1028	0	0	1029	0	0	1030	0	0	1031	0
0	1032	0	1033	0	0	1034	0	0	1035	0	0	1036	0	0	1037	0	0	1038	0	0	1039	0	0	1040	0	0	1041	0	0	1042	0	0	1043	0	0	1044	0	0	1045	0	0	1046	0	0	1047	0	0	1048	0	0	1049	0	0	1050	0
1051	0	1052	0	1053	1054	0	1055	1056	0	1057	1058	0	1059	1060	0	1061	1062	0	1063	1064	0	1065	1066	0	1067	1068	0	1069	1070	0	1071	1072	0	1073	1074	0	1075	1076	0	1077	1078	0	1079	1080	0	1081	1082	0	1083	1084	0	1085	1086	0	1087
0	1088	0	1089	0	0	1090	0	0	1091	0	0	1092	0	0	1093	0	0	1094	0	0	1095	0	0	1096	0	0	1097	0	0	1098	0	0	1099	0	0	1100	0	0	1101	0	0	1102	0	0	1103	0	0	1104	0	0	1105	0	0	1106	0
0	1107	0	1108	0	0	1109	0	0	1110	0	0	1111	0	0	1112	0	0	1113	0	0	1114	0	0	1115	0	0	1116	0	0	1117	0	0	1118	0	0	1119	0	0	1120	0	0	1121	0	0	1122	0	0	1123	0	0	1124	0	0	1125	0
1126	0	1127	0	1128	1129	0	1130	1131	0	1132	1133	0	1134	1135	0	1136	1137	0	1138	1139	0	1140	1141	0	1142	1143	0	1144	1145	0	1146	1147	0	1148	1149	0	1150	1151	0	1152	1153	0	1154	1155	0	1156	1157	0	1158	1159	0	1160	1161	0	1162
0	1163	0	1164	0	0	1165	0	0	1166	0	0	1167	0	0	1168	0	0	1169	0	0	1170	0	0	1171	0	0	1172	0	0	1173	0	0	1174	0	0	1175	0	0	1176	0	0	1177	0	0	1178	0	0	1179	0	0	1180	0	0	1181	0
0	1182	0	1183	0	0	1184	0	0	1185	0	0	1186	0	0	1187	0	0	1188	0	0	1189	0	0	1190	0	0	1191	0	0	1192	0	0	1193	0	0	1194	0	0	1195	0	0	1196	0	0	1197	0	0	1198	0	0	1199	0	0	1200	0
1201	0	1202	0	1203	1204	0	1205	1206	0	1207	1208	0	1209	1210	0	1211	1212	0	1213	1214	0	1215	1216	0	1217	1218	0	1219	1220	0	1221	1222	0	1223	1224	0	1225	1226	0	1227	1228	0	1229	1230	0	1231	1232	0	1233	1234	0	1235	1236	0	1237
0	1238	0	1239	0	0	1240	0	0	1241	0	0	1242	0	0	1243	0	0	1244	0	0	1245	0	0	1246	0	0	1247	0	0	1248	0	0	1249	0	0	1250	0	0	1251	0	0	1252	0	0	1253	0	0	1254	0	0	1255	0	0	1256	0
0	1257	0	1258	0	0	1259	0	0	1260	0	0	1261	0	0	1262	0	0	1263	0	0	1264	0	0	1265	0	0	1266	0	0	1267	0	0	1268	0	0	1269	0	0	1270	0	0	1271	0	0	1272	0	0	1273	0	0	1274	0	0	1275	0
1276	0	1277	0	1278	1279	0	1280	1281	0	1282	1283	0	1284	1285	0	1286	1287	0	1288	1289	0	1290	1291	0	1292	1293	0	1294	1295	0	1296	1297	0	1298	1299	0	1300	1301	0	1302	1303	0	1304	1305	0	1306	1307	0	1308	1309	0	1310	1311	0	1312
0	1313	0	1314	0	0	1315	0	0	1316	0	0	1317	0	0	1318	0	0	1319	0	0	1320	0	0	1321	0	0	1322	0	0	1323	0	0	1324	0	0	1325	0	0	1326	0	0	1327	0	0	1328	0	0	1329	0	0	1330	0	0	1331	0
0	1332	0	1333	0	0	1334	0	0	1335	0	0	1336	0	0	1337	0	0	1338	0	0	1339	0	0	1340	0	0	1341	0	0	1342	0	0	1343	0	0	1344	0	0	1345	0	0	1346	0	0	1347	0	0	1348	0	0	1349	0	0	1350	0
1351	0	1352	0	1353	1354	0	1355	1356	0	1357	1358	0	1359	1360	0	1361	1362	0	1363	1364	0	1365	1366	0	1367	1368	0	1369	1370	0	1371	1372	0	1373	1374	0	1375	1376	0	1377	1378	0	1379	1380	0	1381	1382	0	1383	1384	0	1385	1386	0	1387
0	1388	0	1389	0	0	1390	0	0	1391	0	0	1392	0	0	1393	0	0	1394	0	0	1395	0	0	1396	0	0	1397	0	0	1398	0	0	1399	0	0	1400	0	0	1401	0	0	1402	0	0	1403	0	0	1404	0	0	1405	0	0	1406	0

==> anc/IsingFieldTheory_Data/IFT_SigMatDescR_Ncut18.dat <==
0	1	0	2	0	0	3	0	0	4	0	0	5	0	0	6	0	0	7	0	0	8	0	0	9	0	0	10	0	0	11	0	0	12	0	0	13	0	0	14	0	0	15	0	0	16	0	0	17	0	0	18	0	0	19	0
20	0	21	0	22	23	0	24	25	0	26	27	0	28	29	0	30	31	0	32	33	0	34	35	0	36	37	0	38	39	0	40	41	0	42	43	0	44	45	0	46	47	0	48	49	0	50	51	0	52	53	0	54	55	0	56
0	57	0	58	0	0	59	0	0	60	0	0	61	0	0	62	0	0	63	0	0	64	0	0	65	0	0	66	0	0	67	0	0	68	0	0	69	0	0	70	0	0	71	0	0	72	0	0	73	0	0	74	0	0	75	0
76	0	77	0	78	79	0	80	81	0	82	83	0	84	85	0	86	87	0	88	89	0	90	91	0	92	93	0	94	95	0	96	97	0	98	99	0	100	101	0	102	103	0	104	105	0	106	107	0	108	109	0	110	111	0	112
0	113	0	114	0	0	115	0	0	116	0	0	117	0	0	118	0	0	119	0	0	120	0	0	121	0	0	122	0	0	123	0	0	124	0	0	125	0	0	126	0	0	127	0	0	128	0	0	129	0	0	130	0	0	131	0
0	132	0	133	0	0	134	0	0	135	0	0	136	0	0	137	0	0	138	0	0	139	0	0	140	0	0	141	0	0	142	0	0	143	0	0	144	0	0	145	0	0	146	0	0	147	0	0	148	0	0	149	0	0	150	0
151	0	152	0	153	154	0	155	156	0	157	158	0	159	160	0	161	162	0	163	164	0	165	166	0	167	168	0	169	170	0	171	172	0	173	174	0	175	176	0	177	178	0	179	180	0	181	182	0	183	184	0	185	186	0	187
0	188	0	189	0	0	190	0	0	191	0	0	192	0	0	193	0	0	194	0	0	195	0	0	196	0	0	197	0	0	198	0	0	199	0	0	200	0	0	201	0	0	202	0	0	203	0	0	204	0	0	205	0	0	206	0
0	207	0	208	0	0	209	0	0	210	0	0	211	0	0	212	0	0	213	0	0	214	0	0	215	0	0	216	0	0	217	0	0	218	0	0	219	0	0	220	0	0	221	0	0	222	0	0	223	0	0	224	0	0	225	0
226	0	227	0	228	229	0	230	231	0	232	233	0	234	235	0	236	237	0	238	239	0	240	241	0	242	243	0	244	245	0	246	247	0	248	249	0	250	251	0	252	253	0	254	255	0	256	257	0	258	259	0	260	261	0	262
0	263	0	264	0	0	265	0	0	266	0	0	267	0	0	268	0	0	269	0	0	270	0	0	271	0	0	272	0	0	273	0	0	274	0	0	275	0	0	276	0	0	277	0	0	278	0	0	279	0	0	280	0	0	281	0
0	282	0	283	0	0	284	0	0	285	0	0	286	0	0	287	0	0	288	0	0	289	0	0	290	0	0	291	0	0	292	0	0	293	0	0	294	0	0	295	0	0	296	0	0	297	0	0	298	0	0	299	0	0	300	0
301	0	302	0	303	304	0	305	306	0	307	308	0	309	310	0	311	312	0	313	314	0	315	316	0	317	318	0	319	320	0	321	322	0	323	324	0	325	326	0	327	328	0	329	330	0	331	332	0	333	334	0	335	336	0	337
0	338	0	339	0	0	340	0	0	341	0	0	342	0	0	343	0	0	344	0	0	345	0	0	346	0	0	347	0	0	348	0	0	349	0	0	350	0	0	351	0	0	352	0	0	353	0	0	354	0	0	355	0	0	356	0
0	357	0	358	0	0	359	0	0	360	0	0	361	0	0	362	0	0	363	0	0	364	0	0	365	0	0	366	0	0	367	0	0	368	0	0	369	0	0	370	0	0	371	0	0	372	0	0	373	0	0	374	0	0	375	0
376	0	377	0	378	379	0	380	381	0	382	383	0	384	385	0	386	387	0	388	389	0	390	391	0	392	393	0	394	395	0	396	397	0	398	399	0	400	401	0	402	403	0	404	405	0	406	407	0	408	409	0	410	411	0	412
0	413	0	414	0	0	415	0	0	416	0	0	417	0	0	418	0	0	419	0	0	420	0	0	421	0	0	422	0	0	423	0	0	424	0	0	425	0	0	426	0	0	427	0	0	428	0	0	429	0	0	430	0	0	431	0
0	432	0	433	0	0	434	0	0	435	0	0	436	0	0	437	0	0	438	0	0	439	0	0	440	0	0	441	0	0	442	0	0	443	0	0	444	0	0	445	0	0	446	0	0	447	0	0	448	0	0	449	0	0	450	0
451	0	452	0	453	454	0	455	456	0	457	458	0	459	460	0	461	462	0	463	464	0	465	466	0	467	468	0	469	470	0	471	472	0	473	474	0	475	476	0	477	478	0	479	480	0	481	482	0	483	484	0	485	486	0	487
0	488	0	489	0	0	490	0	0	491	0	0	492	0	0	493	0	0	494	0	0	495	0	0	496	0	0	497	0	0	498	0	0	499	0	0	500	0	0	501	0	0	502	0	0	503	0	0	504	0	0	505	0	0	506	0
0	507	0	508	0	0	509	0	0	510	0	0	511	0	0	512	0	0	513	0	0	514	0	0	515	0	0	516	0	0	517	0	0	518	0	0	519	0	0	520	0	0	521	0	0	522	0	0	523	0	0	524	0	0	525	0
526	0	527	0	528	529	0	530	531	0	532	533	0	534	535	0	536	537	0	538	539	0	540	541	0	542	543	0	544	545	0	546	547	0	548	549	0	550	551	0	552	553	0	554	555	0	556	557	0	558	559	0	560	561	0	562
0	563	0	564	0	0	565	0	0	566	0	0	567	0	0	568	0	0	569	0	0	570	0	0	571	0	0	572	0	0	573	0	0	574	0	0	575	0	0	576	0	0	577	0	0	578	0	0	579	0	0	580	0	0	581	0
0	582	0	583	0	0	584	0	0	585	0	0	586	0	0	587	0	0	588	0	0	589	0	0	590	0	0	591	0	0	592	0	0	593	0	0	594	0	0	595	0	0	596	0	0	597	0	0	598	0	0	599	0	0	600	0
601	0	602	0	603	604	0	605	606	0	607	608	0	609	610	0	611	612	0	613	614	0	615	616	0	617	618	0	619	620	0	621	622	0	623	624	0	625	626	0	627	628	0	629	630	0	631	632	0	633	634	0	635	636	0	637
0	638	0	639	0	0	640	0	0	641	0	0	642	0	0	643	0	0	644	0	0	645	0	0	646	0	0	647	0	0	648	0	0	649	0	0	650	0	0	651	0	0	652	0	0	653	0	0	654	0	0	655	0	0	656	0
0	657	0	658	0	0	659	0	0	660	0	0	661	0	0	662	0	0	663	0	0	664	0	0	665	0	0	666	0	0	667	0	0	668	0	0	669	0	0	670	0	0	671	0	0	672	0	0	673	0	0	674	0	0	675	0
676	0	677	0	678	679	0	680	681	0	682	683	0	684	685	0	686	687	0	688	689	0	690	691	0	692	693	0	694	695	0	696	697	0	698	699	0	700	701	0	702	703	0	704	705	0	706	707	0	708	709	0	710	711	0	712
0	713	0	714	0	0	715	0	0	716	0	0	717	0	0	718	0	0	719	0	0	720	0	0	721	0	0	722	0	0	723	0	0	724	0	0	725	0	0	726	0	0	727	0	0	728	0	0	729	0	0	730	0	0	731	0
0	732	0	733	0	0	734	0	0	735	0	0	736	0	0	737	0	0	738	0	0	739	0	0	740	0	0	741	0	0	742	0	0	743	0	0	744	0	0	745	0	0	746	0	0	747	0	0	748	0	0	749	0	0	750	0
751	0	752	0	753	754	0	755	756	0	757	758	0	759	760	0	761	762	0	763	764	0	765	766	0	767	768	0	769	770	0	771	772	0	773	774	0	775	776	0	777	778	0	779	780	0	781	782	0	783	784	0	785	786	0	787
0	788	0	789	0	0	790	0	0	791	0	0	792	0	0	793	0	0	794	0	0	795	0	0	796	0	0	797	0	0	798	0	0	799	0	0	800	0	0	801	0	0	802	0	0	803	0	0	804	0	0	805	0	0	806	0
0	807	0	808	0	0	809	0	0	810	0	0	811	0	0	812	0	0	813	0	0	814	0	0	815	0	0	816	0	0	817	0	0	818	0	0	819	0	0	820	0	0	821	0	0	822	0	0	823	0	0	824	0	0	825	0
826	0	827	0	828	829	0	830	831	0	832	833	0	834	835	0	836	837	0	838	839	0	840	841	0	842	843	0	844	845	0	846	847	0	848	849	0	850	851	0	852	853	0	854	855	0	856	857	0	858	859	0	860	861	0	862
0	863	0	864	0	0	865	0	0	866	0	0	867	0	0	868	0	0	869	0	0	870	0	0	871	0	0	872	0	0	873	0	0	874	0	0	875	0	0	876	0	0	877	0	0	878	0	0	879	0	0	880	0	0	881	0
0	882	0	883	0	0	884	0	0	885	0	0	886	0	0	887	0	0	888	0	0	889	0	0	890	0	0	891	0	0	892	0	0	893	0	0	894	0	0	895	0	0	896	0	0	897	0	0	898	0	0	899	0	0	900	0
901	0	902	0	903	904	0	905	906	0	907	908	0	909	910	0	911	912	0	913	914	0	915	916	0	917	918	0	919	920	0	921	922	0	923	924	0	925	926	0	927	928	0	929	930	0	931	932	0	933	934	0	935	936	0	937
0	938	0	939	0	0	940	0	0	941	0	0	942	0	0	943	0	0	944	0	0	945	0	0	946	0	0	947	0	0	948	0	0	949	0	0	950	0	0	951	0	0	952	0	0	953	0	0	954	0	0	955	0	0	956	0
0	957	0	958	0	0	959	0	0	960	0	0	961	0	0	962	0	0	963	0	0	964	0	0	965	0	0	966	0	0	967	0	0	968	0	0	969	0	0	970	0	0	971	0	0	972	0	0	973	0	0	974	0	0	975	0
976	0	977	0	978	979	0	980	981	0	982	983	0	984	985	0	986	987	0	988	989	0	990	991	0	992	993	0	994	995	0	996	997	0	998	999	0	1000	1001	0	1002	1003	0	1004	1005	0	1006	1007	0	1008	1009	0	1010	1011	0	1012
0	1013	0	1014	0	0	1015	0	0	1016	0	0	1017	0	0	1018	0	0	1019	0	0	1020	0	0	1021	0	0	1022	0	0	1023	0	0	1024	0	0	1025	0	0	1026	0	0	1027	0	0	1028	0	0	1029	0	0	1030	0	0	1031	0
0	1032	0	1033	0	0	1034	0	0	1035	0	0	1036	0	0	1037	0	0	1038	0	0	1039	0	0	1040	0	0	1041	0	0	1042	0	0	1043	0	0	1044	0	0	1045	0	0	1046	0	0	1047	0	0	1048	0	0	1049	0	0	1050	0
1051	0	1052	0	1053	1054	0	1055	1056	0	1057	1058	0	1059	1060	0	1061	1062	0	1063	1064	0	1065	1066	0	1067	1068	0	1069	1070	0	1071	1072	0	1073	1074	0	1075	1076	0	1077	1078	0	1079	1080	0	1081	1082	0	1083	1084	0	1085	1086	0	1087
0	1088	0	1089	0	0	1090	0	0	1091	0	0	1092	0	0	1093	0	0	1094	0	0	1095	0	0	1096	0	0	1097	0	0	1098	0	0	1099	0	0	1100	0	0	1101	0	0	1102	0	0	1103	0	0	1104	0	0	1105	0	0	1106	0
0	1107	0	1108	0	0	1109	0	0	1110	0	0	1111	0	0	1112	0	0	1113	0	0	1114	0	0	1115	0	0	1116	0	0	1117	0	0	1118	0	0	1119	0	0	1120	0	0	1121	0	0	1122	0	0	1123	0	0	1124	0	0	1125	0
1126	0	1127	0	1128	1129	0	1130	1131	0	1132	1133	0	1134	1135	0	1136	1137	0	1138	1139	0	1140	1141	0	1142	1143	0	1144	1145	0	1146	1147	0	1148	1149	0	1150	1151	0	1152	1153	0	1154	1155	0	1156	1157	0	1158	1159	0	1160	1161	0	1162
0	1163	0	1164	0	0	1165	0	0	1166	0	0	1167	0	0	1168	0	0	1169	0	0	1170	0	0	1171	0	0	1172	0	0	1173	0	0	1174	0	0	1175	0	0	1176	0	0	1177	0	0	1178	0	0	1179	0	0	1180	0	0	1181	0
0	1182	0	1183	0	0	1184	0	0	1185	0	0	1186	0	0	1187	0	0	1188	0	0	1189	0	0	1190	0	0	1191	0	0	1192	0	0	1193	0	0	1194	0	0	1195	0	0	1196	0	0	1197	0	0	1198	0	0	1199	0	0	1200	0
1201	0	1202	0	1203	1204	0	1205	1206	0	1207	1208	0	1209	1210	0	1211	1212	0	1213	1214	0	1215	1216	0	1217	1218	0	1219	1220	0	1221	1222	0	1223	1224	0	1225	1226	0	1227	1228	0	1229	1230	0	1231	1232	0	1233	1234	0	1235	1236	0	1237
0	1238	0	1239	0	0	1240	0	0	1241	0	0	1242	0	0	1243	0	0	1244	0	0	1245	0	0	1246	0	0	1247	0	0	1248	0	0	1249	0	0	1250	0	0	1251	0	0	1252	0	0	1253	0	0	1254	0	0	1255	0	0	1256	0
0	1257	0	1258	0	0	1259	0	0	1260	0	0	1261	0	0	1262	0	0	1263	0	0	1264	0	0	1265	0	0	1266	0	0	1267	0	0	1268	0	0	1269	0	0	1270	0	0	1271	0	0	1272	0	0	1273	0	0	1274	0	0	1275	0
1276	0	1277	0	1278	1279	0	1280	1281	0	1282	1283	0	1284	1285	0	1286	1287	0	1288	1289	0	1290	1291	0	1292	1293	0	1294	1295	0	1296	1297	0	1298	1299	0	1300	1301	0	1302	1303	0	1304	1305	0	1306	1307	0	1308	1309	0	1310	1311	0	1312
0	1313	0	1314	0	0	1315	0	0	1316	0	0	1317	0	0	1318	0	0	1319	0	0	1320	0	0	1321	0	0	1322	0	0	1323	0	0	1324	0	0	1325	0	0	1326	0	0	1327	0	0	1328	0	0	1329	0	0	1330	0	0	1331	0
0	1332	0	1333	0	0	1334	0	0	1335	0	0	1336	0	0	1337	0	0	1338	0	0	1339	0	0	1340	0	0	1341	0	0	1342	0	0	1343	0	0	1344	0	0	1345	0	0	1346	0	0	1347	0	0	1348	0	0	1349	0	0	1350	0
1351	0	1352	0	1353	1354	0	1355	1356	0	1357	1358	0	1359	1360	0	1361	1362	0	1363	1364	0	1365	1366	0	1367	1368	0	1369	1370	0	1371	1372	0	1373	1374	0	1375	1376	0	1377	1378	0	1379	1380	0	1381	1382	0	1383	1384	0	1385	1386	0	1387
0	1388	0	1389	0	0	1390	0	0	1391	0	0	1392	0	0	1393	0	0	1394	0	0	1395	0	0	1396	0	0	1397	0	0	1398	0	0	1399	0	0	1400	0	0	1401	0	0	1402	0	0	1403	0	0	1404	0	0	1405	0	0	1406	0

==> anc/IsingFieldTheory_Data/IFT_SigStructConst.dat <==
0.	1.	0.
1.	0.	0.5
0.	0.5	0.

==> anc/SG_Data/SG_ChiralDescriptorR2p0Ec26.dat <==
0.	1
0.125	1
0.125	1
0.5	1
0.5	1
1.	1
1.125	1
1.125	1
1.125	1
1.125	1
1.5	1
1.5	1
2.	1
2.	1
2.	2
2.125	1
2.125	1
2.125	2
2.125	2
2.5	2
2.5	2
3.	1
3.	1
3.	3
3.125	1
3.125	1
3.125	2
3.125	2
3.125	3
3.125	3
3.5	3
3.5	3
4.	2
4.	2
4.	5
4.125	1
4.125	1
4.125	3
4.125	3
4.125	5
4.125	5
4.5	1
4.5	1
4.5	5
4.5	5
5.	3
5.	3
5.	7
5.125	2
5.125	2
5.125	5
5.125	5
5.125	7
5.125	7
5.5	1
5.5	1
5.5	7
5.5	7
6.	5
6.	5
6.	11
6.125	1
6.125	1
6.125	3
6.125	3
6.125	7
6.125	7
6.125	11
6.125	11
6.5	2
6.5	2
6.5	11
6.5	11
7.	7
7.	7
7.	15
7.125	1
7.125	1
7.125	5
7.125	5
7.125	11
7.125	11
7.125	15
7.125	15
7.5	3
7.5	3
7.5	15
7.5	15
8.	1
8.	1
8.	11
8.	11
8.	22
8.125	2
8.125	2
8.125	7
8.125	7
8.125	15
8.125	15
8.125	22
8.125	22
8.5	5
8.5	5
8.5	22
8.5	22
9.	1
9.	1
9.	15
9.	15
9.	30
9.125	3
9.125	3
9.125	11
9.125	11
9.125	22
9.125	22
9.125	30
9.125	30
9.5	7
9.5	7
9.5	30
9.5	30
10.	2
10.	2
10.	22
10.	22
10.	42
10.125	1
10.125	1
10.125	5
10.125	5
10.125	15
10.125	15
10.125	30
10.125	30
10.125	42
10.125	42
10.5	11
10.5	11
10.5	42
10.5	42
11.	3
11.	3
11.	30
11.	30
11.	56
11.125	1
11.125	1
11.125	7
11.125	7
11.125	22
11.125	22
11.125	42
11.125	42
11.125	56
11.125	56
11.5	15
11.5	15
11.5	56
11.5	56
12.	5
12.	5
12.	42
12.	42
12.	77
12.125	2
12.125	2
12.125	11
12.125	11
12.125	30
12.125	30
12.125	56
12.125	56
12.125	77
12.125	77
12.5	1
12.5	1
12.5	22
12.5	22
12.5	77
12.5	77
13.	7
13.	7
13.	56
13.	56
13.	101

==> anc/SG_Data/SG_HilbertSpaceDescriptorR2p0Ec26.dat <==
1	1	1
2	2	3
3	3	2
4	4	5
5	5	4
6	6	1
7	7	7
8	8	3
9	9	2
10	10	6
11	11	5
12	12	4
13	13	9
14	14	8
15	15	1
16	16	7
17	17	6
18	18	3
19	19	2
20	20	5
21	21	4
22	22	9
23	23	8
24	24	1
25	25	11
26	26	10
27	27	7
28	28	6
29	29	3
30	30	2
31	31	5
32	32	4
33	33	9
34	34	8
35	35	1
36	36	11
37	37	10
38	38	7
39	39	6
40	40	3
41	41	2
42	42	13
43	43	12
44	44	5
45	45	4
46	46	9
47	47	8
48	48	1
49	49	11
50	50	10
51	51	7
52	52	6
53	53	3
54	54	2
55	55	13
56	56	12
57	57	5
58	58	4
59	59	9
60	60	8
61	61	1
62	62	15
63	63	14
64	64	11
65	65	10
66	66	7
67	67	6
68	68	3
69	69	2
70	70	13
71	71	12
72	72	5
73	73	4
74	74	9
75	75	8
76	76	1
77	77	15
78	78	14
79	79	11
80	80	10
81	81	7
82	82	6
83	83	3
84	84	2
85	85	13
86	86	12
87	87	5
88	88	4
89	89	17
90	90	16
91	91	9
92	92	8
93	93	1
94	94	15
95	95	14
96	96	11
97	97	10
98	98	7
99	99	6
100	100	3
101	101	2
102	102	13
103	103	12
104	104	5
105	105	4
106	106	17
107	107	16
108	108	9
109	109	8
110	110	1
111	111	15
112	112	14
113	113	11
114	114	10
115	115	7
116	116	6
117	117	3
118	118	2
119	119	13
120	120	12
121	121	5
122	122	4
123	123	17
124	124	16
125	125	9
126	126	8
127	127	1
128	128	19
129	129	18
130	130	15
131	131	14
132	132	11
133	133	10
134	134	7
135	135	6
136	136	3
137	137	2
138	138	13
139	139	12
140	140	5
141	141	4
142	142	17
143	143	16
144	144	9
145	145	8
146	146	1
147	147	19
148	148	18
149	149	15
150	150	14
151	151	11
152	152	10
153	153	7
154	154	6
155	155	3
156	156	2
157	157	13
158	158	12
159	159	5
160	160	4
161	161	17
162	162	16
163	163	9
164	164	8
165	165	1
166	166	19
167	167	18
168	168	15
169	169	14
170	170	11
171	171	10
172	172	7
173	173	6
174	174	3
175	175	2
176	176	21
177	177	20
178	178	13
179	179	12
180	180	5
181	181	4
182	182	17
183	183	16
184	184	9
185	185	8
186	186	1

==> anc/SG_Data/SG_OpDescriptorMatrixCosR2p0Ec26.dat <==
0	1	196	0	0	0	0	2	197	0	0	0	0	0	0	0	0	3	198	0	0	0	0	0	0	0	0	0	4	199	0	0	0	0	0	0	0	0	0	5	200	0	0	0	0	0	0	0	0	0	0	0	6	201	0	0	0	0	0	0	0	0	0	0	0	0	0	7	202	0	0	0	0	0	0	0	0	0	0	0	0	0	8	203	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	9	204	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	10	205	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	11	206	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	12	207	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	13	208	0	0	0	0	0	0	0	0	0	0	0
196	0	0	1	0	197	0	0	0	0	2	0	0	0	198	0	0	0	0	3	0	0	0	199	0	0	0	0	0	0	4	0	0	0	200	0	0	0	0	0	0	0	0	5	0	0	0	201	0	0	0	0	0	0	0	0	6	0	0	0	202	0	0	0	0	0	0	0	0	0	0	7	0	0	0	203	0	0	0	0	0	0	0	0	0	0	8	0	0	0	0	0	204	0	0	0	0	0	0	0	0	0	0	9	0	0	0	0	0	205	0	0	0	0	0	0	0	0	0	0	10	0	0	0	0	0	206	0	0	0	0	0	0	0	0	0	0	0	0	11	0	0	0	0	0	207	0	0	0	0	0	0	0	0	0	0	0	0	12	0	0	0	0	0	208	0	0	0	0	0	0	0	0	0	0	0	0	0	0	13	0	0	0	0	0	209
1	0	0	0	196	2	0	0	0	0	0	197	0	0	3	0	0	0	0	0	198	0	0	4	0	0	0	0	0	0	0	199	0	0	5	0	0	0	0	0	0	0	0	0	200	0	0	6	0	0	0	0	0	0	0	0	0	201	0	0	7	0	0	0	0	0	0	0	0	0	0	0	202	0	0	8	0	0	0	0	0	0	0	0	0	0	0	203	0	0	0	0	9	0	0	0	0	0	0	0	0	0	0	0	204	0	0	0	0	10	0	0	0	0	0	0	0	0	0	0	0	205	0	0	0	0	11	0	0	0	0	0	0	0	0	0	0	0	0	0	206	0	0	0	0	12	0	0	0	0	0	0	0	0	0	0	0	0	0	207	0	0	0	0	13	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	208	0	0	0	0	14
0	196	0	0	0	0	1	197	0	0	0	0	0	0	0	2	0	198	0	0	0	0	0	0	0	0	3	0	199	0	0	0	0	0	0	0	0	4	0	200	0	0	0	0	0	0	0	0	0	0	5	0	201	0	0	0	0	0	0	0	0	0	0	0	0	6	0	202	0	0	0	0	0	0	0	0	0	0	0	0	7	0	203	0	0	0	0	0	0	0	0	0	0	0	0	0	0	8	0	204	0	0	0	0	0	0	0	0	0	0	0	0	0	0	9	0	205	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	10	0	206	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	11	0	207	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	12	0	208	0	0	0	0	0	0	0	0	0	0	0	0
0	0	1	0	0	0	0	0	2	196	0	0	0	0	0	0	197	0	3	0	0	0	0	0	0	0	0	198	0	4	0	0	0	0	0	0	0	0	199	0	5	0	0	0	0	0	0	0	0	0	0	200	0	6	0	0	0	0	0	0	0	0	0	0	0	0	201	0	7	0	0	0	0	0	0	0	0	0	0	0	0	202	0	8	0	0	0	0	0	0	0	0	0	0	0	0	0	0	203	0	9	0	0	0	0	0	0	0	0	0	0	0	0	0	0	204	0	10	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	205	0	11	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	206	0	12	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	207	0	13	0	0	0	0	0	0	0	0	0	0	0
0	15	210	0	0	0	0	16	211	0	0	0	0	0	0	0	0	17	212	0	0	0	0	0	0	0	0	0	18	213	0	0	0	0	0	0	0	0	0	19	214	0	0	0	0	0	0	0	0	0	0	0	20	215	0	0	0	0	0	0	0	0	0	0	0	0	0	21	216	0	0	0	0	0	0	0	0	0	0	0	0	0	22	217	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	23	218	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	24	219	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	25	220	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	26	221	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	27	222	0	0	0	0	0	0	0	0	0	0	0
0	0	0	196	0	0	0	0	0	0	197	0	1	0	0	0	0	0	0	198	0	2	0	0	0	0	0	0	0	0	199	0	3	0	0	0	0	0	0	0	0	0	0	200	0	4	0	0	0	0	0	0	0	0	0	0	201	0	5	0	0	0	0	0	0	0	0	0	0	0	0	202	0	6	0	0	0	0	0	0	0	0	0	0	0	0	203	0	0	0	7	0	0	0	0	0	0	0	0	0	0	0	0	204	0	0	0	8	0	0	0	0	0	0	0	0	0	0	0	0	205	0	0	0	9	0	0	0	0	0	0	0	0	0	0	0	0	0	0	206	0	0	0	10	0	0	0	0	0	0	0	0	0	0	0	0	0	0	207	0	0	0	11	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	208	0	0	0	12	0	0
210	0	0	15	0	211	0	0	0	0	16	0	0	0	212	0	0	0	0	17	0	0	0	213	0	0	0	0	0	0	18	0	0	0	214	0	0	0	0	0	0	0	0	19	0	0	0	215	0	0	0	0	0	0	0	0	20	0	0	0	216	0	0	0	0	0	0	0	0	0	0	21	0	0	0	217	0	0	0	0	0	0	0	0	0	0	22	0	0	0	0	0	218	0	0	0	0	0	0	0	0	0	0	23	0	0	0	0	0	219	0	0	0	0	0	0	0	0	0	0	24	0	0	0	0	0	220	0	0	0	0	0	0	0	0	0	0	0	0	25	0	0	0	0	0	221	0	0	0	0	0	0	0	0	0	0	0	0	26	0	0	0	0	0	222	0	0	0	0	0	0	0	0	0	0	0	0	0	0	27	0	0	0	0	0	223
15	0	0	0	210	16	0	0	0	0	0	211	0	0	17	0	0	0	0	0	212	0	0	18	0	0	0	0	0	0	0	213	0	0	19	0	0	0	0	0	0	0	0	0	214	0	0	20	0	0	0	0	0	0	0	0	0	215	0	0	21	0	0	0	0	0	0	0	0	0	0	0	216	0	0	22	0	0	0	0	0	0	0	0	0	0	0	217	0	0	0	0	23	0	0	0	0	0	0	0	0	0	0	0	218	0	0	0	0	24	0	0	0	0	0	0	0	0	0	0	0	219	0	0	0	0	25	0	0	0	0	0	0	0	0	0	0	0	0	0	220	0	0	0	0	26	0	0	0	0	0	0	0	0	0	0	0	0	0	221	0	0	0	0	27	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	222	0	0	0	0	28
0	0	0	0	1	0	0	0	0	0	0	2	0	196	0	0	0	0	0	0	3	0	197	0	0	0	0	0	0	0	0	4	0	198	0	0	0	0	0	0	0	0	0	0	5	0	199	0	0	0	0	0	0	0	0	0	0	6	0	200	0	0	0	0	0	0	0	0	0	0	0	0	7	0	201	0	0	0	0	0	0	0	0	0	0	0	0	8	0	0	0	202	0	0	0	0	0	0	0	0	0	0	0	0	9	0	0	0	203	0	0	0	0	0	0	0	0	0	0	0	0	10	0	0	0	204	0	0	0	0	0	0	0	0	0	0	0	0	0	0	11	0	0	0	205	0	0	0	0	0	0	0	0	0	0	0	0	0	0	12	0	0	0	206	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	13	0	0	0	207	0
0	210	0	0	0	0	15	211	0	0	0	0	0	0	0	16	0	212	0	0	0	0	0	0	0	0	17	0	213	0	0	0	0	0	0	0	0	18	0	214	0	0	0	0	0	0	0	0	0	0	19	0	215	0	0	0	0	0	0	0	0	0	0	0	0	20	0	216	0	0	0	0	0	0	0	0	0	0	0	0	21	0	217	0	0	0	0	0	0	0	0	0	0	0	0	0	0	22	0	218	0	0	0	0	0	0	0	0	0	0	0	0	0	0	23	0	219	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	24	0	220	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	25	0	221	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	26	0	222	0	0	0	0	0	0	0	0	0	0	0	0
0	0	15	0	0	0	0	0	16	210	0	0	0	0	0	0	211	0	17	0	0	0	0	0	0	0	0	212	0	18	0	0	0	0	0	0	0	0	213	0	19	0	0	0	0	0	0	0	0	0	0	214	0	20	0	0	0	0	0	0	0	0	0	0	0	0	215	0	21	0	0	0	0	0	0	0	0	0	0	0	0	216	0	22	0	0	0	0	0	0	0	0	0	0	0	0	0	0	217	0	23	0	0	0	0	0	0	0	0	0	0	0	0	0	0	218	0	24	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	219	0	25	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	220	0	26	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	221	0	27	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	196	0	0	0	0	0	0	0	0	197	0	0	0	0	0	0	0	0	1	0	198	0	0	0	0	0	0	0	0	2	0	199	0	0	0	0	0	0	0	0	0	0	3	0	200	0	0	0	0	0	0	0	0	0	0	0	0	4	0	201	0	0	0	0	0	0	0	0	0	0	0	0	5	0	202	0	0	0	0	0	0	0	0	0	0	0	0	0	0	6	0	203	0	0	0	0	0	0	0	0	0	0	0	0	0	0	7	0	204	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	8	0	205	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	9	0	206	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	10	0	207	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	196	0	3	0	0	0	0	0	0	0	0	197	0	4	0	0	0	0	0	0	0	0	0	0	198	0	5	0	0	0	0	0	0	0	0	0	0	0	0	199	0	6	0	0	0	0	0	0	0	0	0	0	0	0	200	0	7	0	0	0	0	0	0	0	0	0	0	0	0	0	0	201	0	8	0	0	0	0	0	0	0	0	0	0	0	0	0	0	202	0	9	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	203	0	10	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	204	0	11	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	205	0	12	0	0	0	0	0	0	0	0	0	0	0	0	0
0	29	224	0	0	0	0	30	225	0	0	0	0	0	0	0	0	31	226	0	0	0	0	0	0	0	0	0	32	227	0	0	0	0	0	0	0	0	0	33	228	0	0	0	0	0	0	0	0	0	0	0	34	229	0	0	0	0	0	0	0	0	0	0	0	0	0	35	230	0	0	0	0	0	0	0	0	0	0	0	0	0	36	231	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	37	232	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	38	233	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	39	234	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	40	235	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	41	236	0	0	0	0	0	0	0	0	0	0	0
0	0	0	210	0	0	0	0	0	0	211	0	15	0	0	0	0	0	0	212	0	16	0	0	0	0	0	0	0	0	213	0	17	0	0	0	0	0	0	0	0	0	0	214	0	18	0	0	0	0	0	0	0	0	0	0	215	0	19	0	0	0	0	0	0	0	0	0	0	0	0	216	0	20	0	0	0	0	0	0	0	0	0	0	0	0	217	0	0	0	21	0	0	0	0	0	0	0	0	0	0	0	0	218	0	0	0	22	0	0	0	0	0	0	0	0	0	0	0	0	219	0	0	0	23	0	0	0	0	0	0	0	0	0	0	0	0	0	0	220	0	0	0	24	0	0	0	0	0	0	0	0	0	0	0	0	0	0	221	0	0	0	25	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	222	0	0	0	26	0	0
0	0	0	0	15	0	0	0	0	0	0	16	0	210	0	0	0	0	0	0	17	0	211	0	0	0	0	0	0	0	0	18	0	212	0	0	0	0	0	0	0	0	0	0	19	0	213	0	0	0	0	0	0	0	0	0	0	20	0	214	0	0	0	0	0	0	0	0	0	0	0	0	21	0	215	0	0	0	0	0	0	0	0	0	0	0	0	22	0	0	0	216	0	0	0	0	0	0	0	0	0	0	0	0	23	0	0	0	217	0	0	0	0	0	0	0	0	0	0	0	0	24	0	0	0	218	0	0	0	0	0	0	0	0	0	0	0	0	0	0	25	0	0	0	219	0	0	0	0	0	0	0	0	0	0	0	0	0	0	26	0	0	0	220	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	27	0	0	0	221	0
224	0	0	29	0	225	0	0	0	0	30	0	0	0	226	0	0	0	0	31	0	0	0	227	0	0	0	0	0	0	32	0	0	0	228	0	0	0	0	0	0	0	0	33	0	0	0	229	0	0	0	0	0	0	0	0	34	0	0	0	230	0	0	0	0	0	0	0	0	0	0	35	0	0	0	231	0	0	0	0	0	0	0	0	0	0	36	0	0	0	0	0	232	0	0	0	0	0	0	0	0	0	0	37	0	0	0	0	0	233	0	0	0	0	0	0	0	0	0	0	38	0	0	0	0	0	234	0	0	0	0	0	0	0	0	0	0	0	0	39	0	0	0	0	0	235	0	0	0	0	0	0	0	0	0	0	0	0	40	0	0	0	0	0	236	0	0	0	0	0	0	0	0	0	0	0	0	0	0	41	0	0	0	0	0	237
29	0	0	0	224	30	0	0	0	0	0	225	0	0	31	0	0	0	0	0	226	0	0	32	0	0	0	0	0	0	0	227	0	0	33	0	0	0	0	0	0	0	0	0	228	0	0	34	0	0	0	0	0	0	0	0	0	229	0	0	35	0	0	0	0	0	0	0	0	0	0	0	230	0	0	36	0	0	0	0	0	0	0	0	0	0	0	231	0	0	0	0	37	0	0	0	0	0	0	0	0	0	0	0	232	0	0	0	0	38	0	0	0	0	0	0	0	0	0	0	0	233	0	0	0	0	39	0	0	0	0	0	0	0	0	0	0	0	0	0	234	0	0	0	0	40	0	0	0	0	0	0	0	0	0	0	0	0	0	235	0	0	0	0	41	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	236	0	0	0	0	42
0	224	0	0	0	0	29	225	0	0	0	0	0	0	0	30	0	226	0	0	0	0	0	0	0	0	31	0	227	0	0	0	0	0	0	0	0	32	0	228	0	0	0	0	0	0	0	0	0	0	33	0	229	0	0	0	0	0	0	0	0	0	0	0	0	34	0	230	0	0	0	0	0	0	0	0	0	0	0	0	35	0	231	0	0	0	0	0	0	0	0	0	0	0	0	0	0	36	0	232	0	0	0	0	0	0	0	0	0	0	0	0	0	0	37	0	233	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	38	0	234	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	39	0	235	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	40	0	236	0	0	0	0	0	0	0	0	0	0	0	0
0	0	29	0	0	0	0	0	30	224	0	0	0	0	0	0	225	0	31	0	0	0	0	0	0	0	0	226	0	32	0	0	0	0	0	0	0	0	227	0	33	0	0	0	0	0	0	0	0	0	0	228	0	34	0	0	0	0	0	0	0	0	0	0	0	0	229	0	35	0	0	0	0	0	0	0	0	0	0	0	0	230	0	36	0	0	0	0	0	0	0	0	0	0	0	0	0	0	231	0	37	0	0	0	0	0	0	0	0	0	0	0	0	0	0	232	0	38	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	233	0	39	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	234	0	40	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	235	0	41	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	210	0	0	0	0	0	0	0	0	211	0	0	0	0	0	0	0	0	15	0	212	0	0	0	0	0	0	0	0	16	0	213	0	0	0	0	0	0	0	0	0	0	17	0	214	0	0	0	0	0	0	0	0	0	0	0	0	18	0	215	0	0	0	0	0	0	0	0	0	0	0	0	19	0	216	0	0	0	0	0	0	0	0	0	0	0	0	0	0	20	0	217	0	0	0	0	0	0	0	0	0	0	0	0	0	0	21	0	218	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	22	0	219	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	23	0	220	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	24	0	221	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	15	0	0	0	0	0	0	16	0	0	0	0	0	0	0	0	210	0	17	0	0	0	0	0	0	0	0	211	0	18	0	0	0	0	0	0	0	0	0	0	212	0	19	0	0	0	0	0	0	0	0	0	0	0	0	213	0	20	0	0	0	0	0	0	0	0	0	0	0	0	214	0	21	0	0	0	0	0	0	0	0	0	0	0	0	0	0	215	0	22	0	0	0	0	0	0	0	0	0	0	0	0	0	0	216	0	23	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	217	0	24	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	218	0	25	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	219	0	26	0	0	0	0	0	0	0	0	0	0	0	0	0
0	43	238	0	0	0	0	44	239	0	0	0	0	0	0	0	0	45	240	0	0	0	0	0	0	0	0	0	46	241	0	0	0	0	0	0	0	0	0	47	242	0	0	0	0	0	0	0	0	0	0	0	48	243	0	0	0	0	0	0	0	0	0	0	0	0	0	49	244	0	0	0	0	0	0	0	0	0	0	0	0	0	50	245	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	51	246	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	52	247	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	53	248	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	54	249	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	55	250	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	196	0	0	0	0	0	0	0	0	197	0	0	0	0	0	0	0	0	0	0	198	0	0	0	0	0	0	0	0	1	0	0	0	199	0	0	0	0	0	0	0	0	2	0	0	0	200	0	0	0	0	0	0	0	0	0	0	3	0	0	0	201	0	0	0	0	0	0	0	0	0	0	4	0	0	0	0	0	202	0	0	0	0	0	0	0	0	0	0	5	0	0	0	0	0	203	0	0	0	0	0	0	0	0	0	0	6	0	0	0	0	0	204	0	0	0	0	0	0	0	0	0	0	0	0	7	0	0	0	0	0	205	0	0	0	0	0	0	0	0	0	0	0	0	8	0	0	0	0	0	206	0	0	0	0	0	0	0	0	0	0	0	0	0	0	9	0	0	0	0	0	207	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	3	0	0	0	0	0	0	0	0	196	0	0	0	4	0	0	0	0	0	0	0	0	197	0	0	0	5	0	0	0	0	0	0	0	0	0	0	198	0	0	0	6	0	0	0	0	0	0	0	0	0	0	199	0	0	0	0	0	7	0	0	0	0	0	0	0	0	0	0	200	0	0	0	0	0	8	0	0	0	0	0	0	0	0	0	0	201	0	0	0	0	0	9	0	0	0	0	0	0	0	0	0	0	0	0	202	0	0	0	0	0	10	0	0	0	0	0	0	0	0	0	0	0	0	203	0	0	0	0	0	11	0	0	0	0	0	0	0	0	0	0	0	0	0	0	204	0	0	0	0	0	12	0
0	0	0	224	0	0	0	0	0	0	225	0	29	0	0	0	0	0	0	226	0	30	0	0	0	0	0	0	0	0	227	0	31	0	0	0	0	0	0	0	0	0	0	228	0	32	0	0	0	0	0	0	0	0	0	0	229	0	33	0	0	0	0	0	0	0	0	0	0	0	0	230	0	34	0	0	0	0	0	0	0	0	0	0	0	0	231	0	0	0	35	0	0	0	0	0	0	0	0	0	0	0	0	232	0	0	0	36	0	0	0	0	0	0	0	0	0	0	0	0	233	0	0	0	37	0	0	0	0	0	0	0	0	0	0	0	0	0	0	234	0	0	0	38	0	0	0	0	0	0	0	0	0	0	0	0	0	0	235	0	0	0	39	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	236	0	0	0	40	0	0
0	0	0	0	29	0	0	0	0	0	0	30	0	224	0	0	0	0	0	0	31	0	225	0	0	0	0	0	0	0	0	32	0	226	0	0	0	0	0	0	0	0	0	0	33	0	227	0	0	0	0	0	0	0	0	0	0	34	0	228	0	0	0	0	0	0	0	0	0	0	0	0	35	0	229	0	0	0	0	0	0	0	0	0	0	0	0	36	0	0	0	230	0	0	0	0	0	0	0	0	0	0	0	0	37	0	0	0	231	0	0	0	0	0	0	0	0	0	0	0	0	38	0	0	0	232	0	0	0	0	0	0	0	0	0	0	0	0	0	0	39	0	0	0	233	0	0	0	0	0	0	0	0	0	0	0	0	0	0	40	0	0	0	234	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	41	0	0	0	235	0
238	0	0	43	0	239	0	0	0	0	44	0	0	0	240	0	0	0	0	45	0	0	0	241	0	0	0	0	0	0	46	0	0	0	242	0	0	0	0	0	0	0	0	47	0	0	0	243	0	0	0	0	0	0	0	0	48	0	0	0	244	0	0	0	0	0	0	0	0	0	0	49	0	0	0	245	0	0	0	0	0	0	0	0	0	0	50	0	0	0	0	0	246	0	0	0	0	0	0	0	0	0	0	51	0	0	0	0	0	247	0	0	0	0	0	0	0	0	0	0	52	0	0	0	0	0	248	0	0	0	0	0	0	0	0	0	0	0	0	53	0	0	0	0	0	249	0	0	0	0	0	0	0	0	0	0	0	0	54	0	0	0	0	0	250	0	0	0	0	0	0	0	0	0	0	0	0	0	0	55	0	0	0	0	0	251
43	0	0	0	238	44	0	0	0	0	0	239	0	0	45	0	0	0	0	0	240	0	0	46	0	0	0	0	0	0	0	241	0	0	47	0	0	0	0	0	0	0	0	0	242	0	0	48	0	0	0	0	0	0	0	0	0	243	0	0	49	0	0	0	0	0	0	0	0	0	0	0	244	0	0	50	0	0	0	0	0	0	0	0	0	0	0	245	0	0	0	0	51	0	0	0	0	0	0	0	0	0	0	0	246	0	0	0	0	52	0	0	0	0	0	0	0	0	0	0	0	247	0	0	0	0	53	0	0	0	0	0	0	0	0	0	0	0	0	0	248	0	0	0	0	54	0	0	0	0	0	0	0	0	0	0	0	0	0	249	0	0	0	0	55	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	250	0	0	0	0	56
0	238	0	0	0	0	43	239	0	0	0	0	0	0	0	44	0	240	0	0	0	0	0	0	0	0	45	0	241	0	0	0	0	0	0	0	0	46	0	242	0	0	0	0	0	0	0	0	0	0	47	0	243	0	0	0	0	0	0	0	0	0	0	0	0	48	0	244	0	0	0	0	0	0	0	0	0	0	0	0	49	0	245	0	0	0	0	0	0	0	0	0	0	0	0	0	0	50	0	246	0	0	0	0	0	0	0	0	0	0	0	0	0	0	51	0	247	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	52	0	248	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	53	0	249	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	54	0	250	0	0	0	0	0	0	0	0	0	0	0	0
0	0	43	0	0	0	0	0	44	238	0	0	0	0	0	0	239	0	45	0	0	0	0	0	0	0	0	240	0	46	0	0	0	0	0	0	0	0	241	0	47	0	0	0	0	0	0	0	0	0	0	242	0	48	0	0	0	0	0	0	0	0	0	0	0	0	243	0	49	0	0	0	0	0	0	0	0	0	0	0	0	244	0	50	0	0	0	0	0	0	0	0	0	0	0	0	0	0	245	0	51	0	0	0	0	0	0	0	0	0	0	0	0	0	0	246	0	52	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	247	0	53	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	248	0	54	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	249	0	55	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	224	0	0	0	0	0	0	0	0	225	0	0	0	0	0	0	0	0	29	0	226	0	0	0	0	0	0	0	0	30	0	227	0	0	0	0	0	0	0	0	0	0	31	0	228	0	0	0	0	0	0	0	0	0	0	0	0	32	0	229	0	0	0	0	0	0	0	0	0	0	0	0	33	0	230	0	0	0	0	0	0	0	0	0	0	0	0	0	0	34	0	231	0	0	0	0	0	0	0	0	0	0	0	0	0	0	35	0	232	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	36	0	233	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	37	0	234	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	38	0	235	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	29	0	0	0	0	0	0	30	0	0	0	0	0	0	0	0	224	0	31	0	0	0	0	0	0	0	0	225	0	32	0	0	0	0	0	0	0	0	0	0	226	0	33	0	0	0	0	0	0	0	0	0	0	0	0	227	0	34	0	0	0	0	0	0	0	0	0	0	0	0	228	0	35	0	0	0	0	0	0	0	0	0	0	0	0	0	0	229	0	36	0	0	0	0	0	0	0	0	0	0	0	0	0	0	230	0	37	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	231	0	38	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	232	0	39	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	233	0	40	0	0	0	0	0	0	0	0	0	0	0	0	0
0	57	252	0	0	0	0	58	253	0	0	0	0	0	0	0	0	59	254	0	0	0	0	0	0	0	0	0	60	255	0	0	0	0	0	0	0	0	0	61	256	0	0	0	0	0	0	0	0	0	0	0	62	257	0	0	0	0	0	0	0	0	0	0	0	0	0	63	258	0	0	0	0	0	0	0	0	0	0	0	0	0	64	259	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	65	260	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	66	261	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	67	262	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	68	263	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	69	264	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	210	0	0	0	0	0	0	0	0	211	0	0	0	0	0	0	0	0	0	0	212	0	0	0	0	0	0	0	0	15	0	0	0	213	0	0	0	0	0	0	0	0	16	0	0	0	214	0	0	0	0	0	0	0	0	0	0	17	0	0	0	215	0	0	0	0	0	0	0	0	0	0	18	0	0	0	0	0	216	0	0	0	0	0	0	0	0	0	0	19	0	0	0	0	0	217	0	0	0	0	0	0	0	0	0	0	20	0	0	0	0	0	218	0	0	0	0	0	0	0	0	0	0	0	0	21	0	0	0	0	0	219	0	0	0	0	0	0	0	0	0	0	0	0	22	0	0	0	0	0	220	0	0	0	0	0	0	0	0	0	0	0	0	0	0	23	0	0	0	0	0	221	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	15	0	0	0	0	0	0	0	0	16	0	0	0	0	0	0	0	0	0	0	17	0	0	0	0	0	0	0	0	210	0	0	0	18	0	0	0	0	0	0	0	0	211	0	0	0	19	0	0	0	0	0	0	0	0	0	0	212	0	0	0	20	0	0	0	0	0	0	0	0	0	0	213	0	0	0	0	0	21	0	0	0	0	0	0	0	0	0	0	214	0	0	0	0	0	22	0	0	0	0	0	0	0	0	0	0	215	0	0	0	0	0	23	0	0	0	0	0	0	0	0	0	0	0	0	216	0	0	0	0	0	24	0	0	0	0	0	0	0	0	0	0	0	0	217	0	0	0	0	0	25	0	0	0	0	0	0	0	0	0	0	0	0	0	0	218	0	0	0	0	0	26	0
0	0	0	238	0	0	0	0	0	0	239	0	43	0	0	0	0	0	0	240	0	44	0	0	0	0	0	0	0	0	241	0	45	0	0	0	0	0	0	0	0	0	0	242	0	46	0	0	0	0	0	0	0	0	0	0	243	0	47	0	0	0	0	0	0	0	0	0	0	0	0	244	0	48	0	0	0	0	0	0	0	0	0	0	0	0	245	0	0	0	49	0	0	0	0	0	0	0	0	0	0	0	0	246	0	0	0	50	0	0	0	0	0	0	0	0	0	0	0	0	247	0	0	0	51	0	0	0	0	0	0	0	0	0	0	0	0	0	0	248	0	0	0	52	0	0	0	0	0	0	0	0	0	0	0	0	0	0	249	0	0	0	53	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	250	0	0	0	54	0	0
0	0	0	0	43	0	0	0	0	0	0	44	0	238	0	0	0	0	0	0	45	0	239	0	0	0	0	0	0	0	0	46	0	240	0	0	0	0	0	0	0	0	0	0	47	0	241	0	0	0	0	0	0	0	0	0	0	48	0	242	0	0	0	0	0	0	0	0	0	0	0	0	49	0	243	0	0	0	0	0	0	0	0	0	0	0	0	50	0	0	0	244	0	0	0	0	0	0	0	0	0	0	0	0	51	0	0	0	245	0	0	0	0	0	0	0	0	0	0	0	0	52	0	0	0	246	0	0	0	0	0	0	0	0	0	0	0	0	0	0	53	0	0	0	247	0	0	0	0	0	0	0	0	0	0	0	0	0	0	54	0	0	0	248	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	55	0	0	0	249	0
252	0	0	57	0	253	0	0	0	0	58	0	0	0	254	0	0	0	0	59	0	0	0	255	0	0	0	0	0	0	60	0	0	0	256	0	0	0	0	0	0	0	0	61	0	0	0	257	0	0	0	0	0	0	0	0	62	0	0	0	258	0	0	0	0	0	0	0	0	0	0	63	0	0	0	259	0	0	0	0	0	0	0	0	0	0	64	0	0	0	0	0	260	0	0	0	0	0	0	0	0	0	0	65	0	0	0	0	0	261	0	0	0	0	0	0	0	0	0	0	66	0	0	0	0	0	262	0	0	0	0	0	0	0	0	0	0	0	0	67	0	0	0	0	0	263	0	0	0	0	0	0	0	0	0	0	0	0	68	0	0	0	0	0	264	0	0	0	0	0	0	0	0	0	0	0	0	0	0	69	0	0	0	0	0	265
57	0	0	0	252	58	0	0	0	0	0	253	0	0	59	0	0	0	0	0	254	0	0	60	0	0	0	0	0	0	0	255	0	0	61	0	0	0	0	0	0	0	0	0	256	0	0	62	0	0	0	0	0	0	0	0	0	257	0	0	63	0	0	0	0	0	0	0	0	0	0	0	258	0	0	64	0	0	0	0	0	0	0	0	0	0	0	259	0	0	0	0	65	0	0	0	0	0	0	0	0	0	0	0	260	0	0	0	0	66	0	0	0	0	0	0	0	0	0	0	0	261	0	0	0	0	67	0	0	0	0	0	0	0	0	0	0	0	0	0	262	0	0	0	0	68	0	0	0	0	0	0	0	0	0	0	0	0	0	263	0	0	0	0	69	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	264	0	0	0	0	70
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	196	0	0	0	0	0	0	0	0	0	0	197	0	0	0	0	0	0	0	0	0	0	0	0	198	0	0	0	0	0	0	0	0	0	0	0	0	1	0	199	0	0	0	0	0	0	0	0	0	0	0	0	2	0	200	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	201	0	0	0	0	0	0	0	0	0	0	0	0	0	0	4	0	202	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	5	0	203	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	6	0	204	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	7	0	205	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	196	0	4	0	0	0	0	0	0	0	0	0	0	0	0	197	0	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	198	0	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	199	0	7	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	200	0	8	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	201	0	9	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	202	0	10	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	252	0	0	0	0	57	253	0	0	0	0	0	0	0	58	0	254	0	0	0	0	0	0	0	0	59	0	255	0	0	0	0	0	0	0	0	60	0	256	0	0	0	0	0	0	0	0	0	0	61	0	257	0	0	0	0	0	0	0	0	0	0	0	0	62	0	258	0	0	0	0	0	0	0	0	0	0	0	0	63	0	259	0	0	0	0	0	0	0	0	0	0	0	0	0	0	64	0	260	0	0	0	0	0	0	0	0	0	0	0	0	0	0	65	0	261	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	66	0	262	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	67	0	263	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	68	0	264	0	0	0	0	0	0	0	0	0	0	0	0
0	0	57	0	0	0	0	0	58	252	0	0	0	0	0	0	253	0	59	0	0	0	0	0	0	0	0	254	0	60	0	0	0	0	0	0	0	0	255	0	61	0	0	0	0	0	0	0	0	0	0	256	0	62	0	0	0	0	0	0	0	0	0	0	0	0	257	0	63	0	0	0	0	0	0	0	0	0	0	0	0	258	0	64	0	0	0	0	0	0	0	0	0	0	0	0	0	0	259	0	65	0	0	0	0	0	0	0	0	0	0	0	0	0	0	260	0	66	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	261	0	67	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	262	0	68	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	263	0	69	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	238	0	0	0	0	0	0	0	0	239	0	0	0	0	0	0	0	0	43	0	240	0	0	0	0	0	0	0	0	44	0	241	0	0	0	0	0	0	0	0	0	0	45	0	242	0	0	0	0	0	0	0	0	0	0	0	0	46	0	243	0	0	0	0	0	0	0	0	0	0	0	0	47	0	244	0	0	0	0	0	0	0	0	0	0	0	0	0	0	48	0	245	0	0	0	0	0	0	0	0	0	0	0	0	0	0	49	0	246	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	50	0	247	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	51	0	248	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	52	0	249	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	43	0	0	0	0	0	0	44	0	0	0	0	0	0	0	0	238	0	45	0	0	0	0	0	0	0	0	239	0	46	0	0	0	0	0	0	0	0	0	0	240	0	47	0	0	0	0	0	0	0	0	0	0	0	0	241	0	48	0	0	0	0	0	0	0	0	0	0	0	0	242	0	49	0	0	0	0	0	0	0	0	0	0	0	0	0	0	243	0	50	0	0	0	0	0	0	0	0	0	0	0	0	0	0	244	0	51	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	245	0	52	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	246	0	53	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	247	0	54	0	0	0	0	0	0	0	0	0	0	0	0	0
0	71	266	0	0	0	0	72	267	0	0	0	0	0	0	0	0	73	268	0	0	0	0	0	0	0	0	0	74	269	0	0	0	0	0	0	0	0	0	75	270	0	0	0	0	0	0	0	0	0	0	0	76	271	0	0	0	0	0	0	0	0	0	0	0	0	0	77	272	0	0	0	0	0	0	0	0	0	0	0	0	0	78	273	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	79	274	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	80	275	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	81	276	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	82	277	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	83	278	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	224	0	0	0	0	0	0	0	0	225	0	0	0	0	0	0	0	0	0	0	226	0	0	0	0	0	0	0	0	29	0	0	0	227	0	0	0	0	0	0	0	0	30	0	0	0	228	0	0	0	0	0	0	0	0	0	0	31	0	0	0	229	0	0	0	0	0	0	0	0	0	0	32	0	0	0	0	0	230	0	0	0	0	0	0	0	0	0	0	33	0	0	0	0	0	231	0	0	0	0	0	0	0	0	0	0	34	0	0	0	0	0	232	0	0	0	0	0	0	0	0	0	0	0	0	35	0	0	0	0	0	233	0	0	0	0	0	0	0	0	0	0	0	0	36	0	0	0	0	0	234	0	0	0	0	0	0	0	0	0	0	0	0	0	0	37	0	0	0	0	0	235	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	29	0	0	0	0	0	0	0	0	30	0	0	0	0	0	0	0	0	0	0	31	0	0	0	0	0	0	0	0	224	0	0	0	32	0	0	0	0	0	0	0	0	225	0	0	0	33	0	0	0	0	0	0	0	0	0	0	226	0	0	0	34	0	0	0	0	0	0	0	0	0	0	227	0	0	0	0	0	35	0	0	0	0	0	0	0	0	0	0	228	0	0	0	0	0	36	0	0	0	0	0	0	0	0	0	0	229	0	0	0	0	0	37	0	0	0	0	0	0	0	0	0	0	0	0	230	0	0	0	0	0	38	0	0	0	0	0	0	0	0	0	0	0	0	231	0	0	0	0	0	39	0	0	0	0	0	0	0	0	0	0	0	0	0	0	232	0	0	0	0	0	40	0
0	0	0	252	0	0	0	0	0	0	253	0	57	0	0	0	0	0	0	254	0	58	0	0	0	0	0	0	0	0	255	0	59	0	0	0	0	0	0	0	0	0	0	256	0	60	0	0	0	0	0	0	0	0	0	0	257	0	61	0	0	0	0	0	0	0	0	0	0	0	0	258	0	62	0	0	0	0	0	0	0	0	0	0	0	0	259	0	0	0	63	0	0	0	0	0	0	0	0	0	0	0	0	260	0	0	0	64	0	0	0	0	0	0	0	0	0	0	0	0	261	0	0	0	65	0	0	0	0	0	0	0	0	0	0	0	0	0	0	262	0	0	0	66	0	0	0	0	0	0	0	0	0	0	0	0	0	0	263	0	0	0	67	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	264	0	0	0	68	0	0
0	0	0	0	57	0	0	0	0	0	0	58	0	252	0	0	0	0	0	0	59	0	253	0	0	0	0	0	0	0	0	60	0	254	0	0	0	0	0	0	0	0	0	0	61	0	255	0	0	0	0	0	0	0	0	0	0	62	0	256	0	0	0	0	0	0	0	0	0	0	0	0	63	0	257	0	0	0	0	0	0	0	0	0	0	0	0	64	0	0	0	258	0	0	0	0	0	0	0	0	0	0	0	0	65	0	0	0	259	0	0	0	0	0	0	0	0	0	0	0	0	66	0	0	0	260	0	0	0	0	0	0	0	0	0	0	0	0	0	0	67	0	0	0	261	0	0	0	0	0	0	0	0	0	0	0	0	0	0	68	0	0	0	262	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	69	0	0	0	263	0
266	0	0	71	0	267	0	0	0	0	72	0	0	0	268	0	0	0	0	73	0	0	0	269	0	0	0	0	0	0	74	0	0	0	270	0	0	0	0	0	0	0	0	75	0	0	0	271	0	0	0	0	0	0	0	0	76	0	0	0	272	0	0	0	0	0	0	0	0	0	0	77	0	0	0	273	0	0	0	0	0	0	0	0	0	0	78	0	0	0	0	0	274	0	0	0	0	0	0	0	0	0	0	79	0	0	0	0	0	275	0	0	0	0	0	0	0	0	0	0	80	0	0	0	0	0	276	0	0	0	0	0	0	0	0	0	0	0	0	81	0	0	0	0	0	277	0	0	0	0	0	0	0	0	0	0	0	0	82	0	0	0	0	0	278	0	0	0	0	0	0	0	0	0	0	0	0	0	0	83	0	0	0	0	0	279
71	0	0	0	266	72	0	0	0	0	0	267	0	0	73	0	0	0	0	0	268	0	0	74	0	0	0	0	0	0	0	269	0	0	75	0	0	0	0	0	0	0	0	0	270	0	0	76	0	0	0	0	0	0	0	0	0	271	0	0	77	0	0	0	0	0	0	0	0	0	0	0	272	0	0	78	0	0	0	0	0	0	0	0	0	0	0	273	0	0	0	0	79	0	0	0	0	0	0	0	0	0	0	0	274	0	0	0	0	80	0	0	0	0	0	0	0	0	0	0	0	275	0	0	0	0	81	0	0	0	0	0	0	0	0	0	0	0	0	0	276	0	0	0	0	82	0	0	0	0	0	0	0	0	0	0	0	0	0	277	0	0	0	0	83	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	278	0	0	0	0	84
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	210	0	0	0	0	0	0	0	0	0	0	211	0	0	0	0	0	0	0	0	0	0	0	0	212	0	0	0	0	0	0	0	0	0	0	0	0	15	0	213	0	0	0	0	0	0	0	0	0	0	0	0	16	0	214	0	0	0	0	0	0	0	0	0	0	0	0	0	0	17	0	215	0	0	0	0	0	0	0	0	0	0	0	0	0	0	18	0	216	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	19	0	217	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	20	0	218	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	21	0	219	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	15	0	0	0	0	0	0	0	0	0	0	16	0	0	0	0	0	0	0	0	0	0	0	0	17	0	0	0	0	0	0	0	0	0	0	0	0	210	0	18	0	0	0	0	0	0	0	0	0	0	0	0	211	0	19	0	0	0	0	0	0	0	0	0	0	0	0	0	0	212	0	20	0	0	0	0	0	0	0	0	0	0	0	0	0	0	213	0	21	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	214	0	22	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	215	0	23	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	216	0	24	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	266	0	0	0	0	71	267	0	0	0	0	0	0	0	72	0	268	0	0	0	0	0	0	0	0	73	0	269	0	0	0	0	0	0	0	0	74	0	270	0	0	0	0	0	0	0	0	0	0	75	0	271	0	0	0	0	0	0	0	0	0	0	0	0	76	0	272	0	0	0	0	0	0	0	0	0	0	0	0	77	0	273	0	0	0	0	0	0	0	0	0	0	0	0	0	0	78	0	274	0	0	0	0	0	0	0	0	0	0	0	0	0	0	79	0	275	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	80	0	276	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	81	0	277	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	82	0	278	0	0	0	0	0	0	0	0	0	0	0	0
0	0	71	0	0	0	0	0	72	266	0	0	0	0	0	0	267	0	73	0	0	0	0	0	0	0	0	268	0	74	0	0	0	0	0	0	0	0	269	0	75	0	0	0	0	0	0	0	0	0	0	270	0	76	0	0	0	0	0	0	0	0	0	0	0	0	271	0	77	0	0	0	0	0	0	0	0	0	0	0	0	272	0	78	0	0	0	0	0	0	0	0	0	0	0	0	0	0	273	0	79	0	0	0	0	0	0	0	0	0	0	0	0	0	0	274	0	80	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	275	0	81	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	276	0	82	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	277	0	83	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	252	0	0	0	0	0	0	0	0	253	0	0	0	0	0	0	0	0	57	0	254	0	0	0	0	0	0	0	0	58	0	255	0	0	0	0	0	0	0	0	0	0	59	0	256	0	0	0	0	0	0	0	0	0	0	0	0	60	0	257	0	0	0	0	0	0	0	0	0	0	0	0	61	0	258	0	0	0	0	0	0	0	0	0	0	0	0	0	0	62	0	259	0	0	0	0	0	0	0	0	0	0	0	0	0	0	63	0	260	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	64	0	261	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	65	0	262	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	66	0	263	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	57	0	0	0	0	0	0	58	0	0	0	0	0	0	0	0	252	0	59	0	0	0	0	0	0	0	0	253	0	60	0	0	0	0	0	0	0	0	0	0	254	0	61	0	0	0	0	0	0	0	0	0	0	0	0	255	0	62	0	0	0	0	0	0	0	0	0	0	0	0	256	0	63	0	0	0	0	0	0	0	0	0	0	0	0	0	0	257	0	64	0	0	0	0	0	0	0	0	0	0	0	0	0	0	258	0	65	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	259	0	66	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	260	0	67	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	261	0	68	0	0	0	0	0	0	0	0	0	0	0	0	0
0	85	280	0	0	0	0	86	281	0	0	0	0	0	0	0	0	87	282	0	0	0	0	0	0	0	0	0	88	283	0	0	0	0	0	0	0	0	0	89	284	0	0	0	0	0	0	0	0	0	0	0	90	285	0	0	0	0	0	0	0	0	0	0	0	0	0	91	286	0	0	0	0	0	0	0	0	0	0	0	0	0	92	287	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	93	288	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	94	289	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	95	290	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	96	291	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	97	292	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	196	0	0	0	0	0	0	0	0	0	0	0	0	197	0	0	0	0	0	0	0	0	0	0	0	0	0	0	198	0	0	0	0	0	0	0	0	0	0	0	0	0	0	199	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	200	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	201	0	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	202	0	0	0	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	203	0	0	0	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	204	0	0	0	6	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	4	0	0	0	196	0	0	0	0	0	0	0	0	0	0	0	0	5	0	0	0	197	0	0	0	0	0	0	0	0	0	0	0	0	6	0	0	0	198	0	0	0	0	0	0	0	0	0	0	0	0	0	0	7	0	0	0	199	0	0	0	0	0	0	0	0	0	0	0	0	0	0	8	0	0	0	200	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	9	0	0	0	201	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	238	0	0	0	0	0	0	0	0	239	0	0	0	0	0	0	0	0	0	0	240	0	0	0	0	0	0	0	0	43	0	0	0	241	0	0	0	0	0	0	0	0	44	0	0	0	242	0	0	0	0	0	0	0	0	0	0	45	0	0	0	243	0	0	0	0	0	0	0	0	0	0	46	0	0	0	0	0	244	0	0	0	0	0	0	0	0	0	0	47	0	0	0	0	0	245	0	0	0	0	0	0	0	0	0	0	48	0	0	0	0	0	246	0	0	0	0	0	0	0	0	0	0	0	0	49	0	0	0	0	0	247	0	0	0	0	0	0	0	0	0	0	0	0	50	0	0	0	0	0	248	0	0	0	0	0	0	0	0	0	0	0	0	0	0	51	0	0	0	0	0	249	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	43	0	0	0	0	0	0	0	0	44	0	0	0	0	0	0	0	0	0	0	45	0	0	0	0	0	0	0	0	238	0	0	0	46	0	0	0	0	0	0	0	0	239	0	0	0	47	0	0	0	0	0	0	0	0	0	0	240	0	0	0	48	0	0	0	0	0	0	0	0	0	0	241	0	0	0	0	0	49	0	0	0	0	0	0	0	0	0	0	242	0	0	0	0	0	50	0	0	0	0	0	0	0	0	0	0	243	0	0	0	0	0	51	0	0	0	0	0	0	0	0	0	0	0	0	244	0	0	0	0	0	52	0	0	0	0	0	0	0	0	0	0	0	0	245	0	0	0	0	0	53	0	0	0	0	0	0	0	0	0	0	0	0	0	0	246	0	0	0	0	0	54	0
0	0	0	266	0	0	0	0	0	0	267	0	71	0	0	0	0	0	0	268	0	72	0	0	0	0	0	0	0	0	269	0	73	0	0	0	0	0	0	0	0	0	0	270	0	74	0	0	0	0	0	0	0	0	0	0	271	0	75	0	0	0	0	0	0	0	0	0	0	0	0	272	0	76	0	0	0	0	0	0	0	0	0	0	0	0	273	0	0	0	77	0	0	0	0	0	0	0	0	0	0	0	0	274	0	0	0	78	0	0	0	0	0	0	0	0	0	0	0	0	275	0	0	0	79	0	0	0	0	0	0	0	0	0	0	0	0	0	0	276	0	0	0	80	0	0	0	0	0	0	0	0	0	0	0	0	0	0	277	0	0	0	81	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	278	0	0	0	82	0	0
0	0	0	0	71	0	0	0	0	0	0	72	0	266	0	0	0	0	0	0	73	0	267	0	0	0	0	0	0	0	0	74	0	268	0	0	0	0	0	0	0	0	0	0	75	0	269	0	0	0	0	0	0	0	0	0	0	76	0	270	0	0	0	0	0	0	0	0	0	0	0	0	77	0	271	0	0	0	0	0	0	0	0	0	0	0	0	78	0	0	0	272	0	0	0	0	0	0	0	0	0	0	0	0	79	0	0	0	273	0	0	0	0	0	0	0	0	0	0	0	0	80	0	0	0	274	0	0	0	0	0	0	0	0	0	0	0	0	0	0	81	0	0	0	275	0	0	0	0	0	0	0	0	0	0	0	0	0	0	82	0	0	0	276	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	83	0	0	0	277	0
280	0	0	85	0	281	0	0	0	0	86	0	0	0	282	0	0	0	0	87	0	0	0	283	0	0	0	0	0	0	88	0	0	0	284	0	0	0	0	0	0	0	0	89	0	0	0	285	0	0	0	0	0	0	0	0	90	0	0	0	286	0	0	0	0	0	0	0	0	0	0	91	0	0	0	287	0	0	0	0	0	0	0	0	0	0	92	0	0	0	0	0	288	0	0	0	0	0	0	0	0	0	0	93	0	0	0	0	0	289	0	0	0	0	0	0	0	0	0	0	94	0	0	0	0	0	290	0	0	0	0	0	0	0	0	0	0	0	0	95	0	0	0	0	0	291	0	0	0	0	0	0	0	0	0	0	0	0	96	0	0	0	0	0	292	0	0	0	0	0	0	0	0	0	0	0	0	0	0	97	0	0	0	0	0	293
85	0	0	0	280	86	0	0	0	0	0	281	0	0	87	0	0	0	0	0	282	0	0	88	0	0	0	0	0	0	0	283	0	0	89	0	0	0	0	0	0	0	0	0	284	0	0	90	0	0	0	0	0	0	0	0	0	285	0	0	91	0	0	0	0	0	0	0	0	0	0	0	286	0	0	92	0	0	0	0	0	0	0	0	0	0	0	287	0	0	0	0	93	0	0	0	0	0	0	0	0	0	0	0	288	0	0	0	0	94	0	0	0	0	0	0	0	0	0	0	0	289	0	0	0	0	95	0	0	0	0	0	0	0	0	0	0	0	0	0	290	0	0	0	0	96	0	0	0	0	0	0	0	0	0	0	0	0	0	291	0	0	0	0	97	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	292	0	0	0	0	98
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	224	0	0	0	0	0	0	0	0	0	0	225	0	0	0	0	0	0	0	0	0	0	0	0	226	0	0	0	0	0	0	0	0	0	0	0	0	29	0	227	0	0	0	0	0	0	0	0	0	0	0	0	30	0	228	0	0	0	0	0	0	0	0	0	0	0	0	0	0	31	0	229	0	0	0	0	0	0	0	0	0	0	0	0	0	0	32	0	230	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	33	0	231	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	34	0	232	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	35	0	233	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	29	0	0	0	0	0	0	0	0	0	0	30	0	0	0	0	0	0	0	0	0	0	0	0	31	0	0	0	0	0	0	0	0	0	0	0	0	224	0	32	0	0	0	0	0	0	0	0	0	0	0	0	225	0	33	0	0	0	0	0	0	0	0	0	0	0	0	0	0	226	0	34	0	0	0	0	0	0	0	0	0	0	0	0	0	0	227	0	35	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	228	0	36	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	229	0	37	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	230	0	38	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	280	0	0	0	0	85	281	0	0	0	0	0	0	0	86	0	282	0	0	0	0	0	0	0	0	87	0	283	0	0	0	0	0	0	0	0	88	0	284	0	0	0	0	0	0	0	0	0	0	89	0	285	0	0	0	0	0	0	0	0	0	0	0	0	90	0	286	0	0	0	0	0	0	0	0	0	0	0	0	91	0	287	0	0	0	0	0	0	0	0	0	0	0	0	0	0	92	0	288	0	0	0	0	0	0	0	0	0	0	0	0	0	0	93	0	289	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	94	0	290	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	95	0	291	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	96	0	292	0	0	0	0	0	0	0	0	0	0	0	0
0	0	85	0	0	0	0	0	86	280	0	0	0	0	0	0	281	0	87	0	0	0	0	0	0	0	0	282	0	88	0	0	0	0	0	0	0	0	283	0	89	0	0	0	0	0	0	0	0	0	0	284	0	90	0	0	0	0	0	0	0	0	0	0	0	0	285	0	91	0	0	0	0	0	0	0	0	0	0	0	0	286	0	92	0	0	0	0	0	0	0	0	0	0	0	0	0	0	287	0	93	0	0	0	0	0	0	0	0	0	0	0	0	0	0	288	0	94	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	289	0	95	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	290	0	96	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	291	0	97	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	266	0	0	0	0	0	0	0	0	267	0	0	0	0	0	0	0	0	71	0	268	0	0	0	0	0	0	0	0	72	0	269	0	0	0	0	0	0	0	0	0	0	73	0	270	0	0	0	0	0	0	0	0	0	0	0	0	74	0	271	0	0	0	0	0	0	0	0	0	0	0	0	75	0	272	0	0	0	0	0	0	0	0	0	0	0	0	0	0	76	0	273	0	0	0	0	0	0	0	0	0	0	0	0	0	0	77	0	274	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	78	0	275	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	79	0	276	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	80	0	277	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	71	0	0	0	0	0	0	72	0	0	0	0	0	0	0	0	266	0	73	0	0	0	0	0	0	0	0	267	0	74	0	0	0	0	0	0	0	0	0	0	268	0	75	0	0	0	0	0	0	0	0	0	0	0	0	269	0	76	0	0	0	0	0	0	0	0	0	0	0	0	270	0	77	0	0	0	0	0	0	0	0	0	0	0	0	0	0	271	0	78	0	0	0	0	0	0	0	0	0	0	0	0	0	0	272	0	79	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	273	0	80	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	274	0	81	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	275	0	82	0	0	0	0	0	0	0	0	0	0	0	0	0
0	99	294	0	0	0	0	100	295	0	0	0	0	0	0	0	0	101	296	0	0	0	0	0	0	0	0	0	102	297	0	0	0	0	0	0	0	0	0	103	298	0	0	0	0	0	0	0	0	0	0	0	104	299	0	0	0	0	0	0	0	0	0	0	0	0	0	105	300	0	0	0	0	0	0	0	0	0	0	0	0	0	106	301	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	107	302	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	108	303	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	109	304	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	110	305	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	111	306	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	210	0	0	0	0	0	0	0	0	0	0	0	0	211	0	0	0	0	0	0	0	0	0	0	0	0	0	0	212	0	0	0	0	0	0	0	0	0	0	0	0	0	0	213	0	0	0	15	0	0	0	0	0	0	0	0	0	0	0	0	214	0	0	0	16	0	0	0	0	0	0	0	0	0	0	0	0	215	0	0	0	17	0	0	0	0	0	0	0	0	0	0	0	0	0	0	216	0	0	0	18	0	0	0	0	0	0	0	0	0	0	0	0	0	0	217	0	0	0	19	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	218	0	0	0	20	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	15	0	0	0	0	0	0	0	0	0	0	0	0	16	0	0	0	0	0	0	0	0	0	0	0	0	0	0	17	0	0	0	0	0	0	0	0	0	0	0	0	0	0	18	0	0	0	210	0	0	0	0	0	0	0	0	0	0	0	0	19	0	0	0	211	0	0	0	0	0	0	0	0	0	0	0	0	20	0	0	0	212	0	0	0	0	0	0	0	0	0	0	0	0	0	0	21	0	0	0	213	0	0	0	0	0	0	0	0	0	0	0	0	0	0	22	0	0	0	214	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	23	0	0	0	215	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	252	0	0	0	0	0	0	0	0	253	0	0	0	0	0	0	0	0	0	0	254	0	0	0	0	0	0	0	0	57	0	0	0	255	0	0	0	0	0	0	0	0	58	0	0	0	256	0	0	0	0	0	0	0	0	0	0	59	0	0	0	257	0	0	0	0	0	0	0	0	0	0	60	0	0	0	0	0	258	0	0	0	0	0	0	0	0	0	0	61	0	0	0	0	0	259	0	0	0	0	0	0	0	0	0	0	62	0	0	0	0	0	260	0	0	0	0	0	0	0	0	0	0	0	0	63	0	0	0	0	0	261	0	0	0	0	0	0	0	0	0	0	0	0	64	0	0	0	0	0	262	0	0	0	0	0	0	0	0	0	0	0	0	0	0	65	0	0	0	0	0	263	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	57	0	0	0	0	0	0	0	0	58	0	0	0	0	0	0	0	0	0	0	59	0	0	0	0	0	0	0	0	252	0	0	0	60	0	0	0	0	0	0	0	0	253	0	0	0	61	0	0	0	0	0	0	0	0	0	0	254	0	0	0	62	0	0	0	0	0	0	0	0	0	0	255	0	0	0	0	0	63	0	0	0	0	0	0	0	0	0	0	256	0	0	0	0	0	64	0	0	0	0	0	0	0	0	0	0	257	0	0	0	0	0	65	0	0	0	0	0	0	0	0	0	0	0	0	258	0	0	0	0	0	66	0	0	0	0	0	0	0	0	0	0	0	0	259	0	0	0	0	0	67	0	0	0	0	0	0	0	0	0	0	0	0	0	0	260	0	0	0	0	0	68	0
0	0	0	280	0	0	0	0	0	0	281	0	85	0	0	0	0	0	0	282	0	86	0	0	0	0	0	0	0	0	283	0	87	0	0	0	0	0	0	0	0	0	0	284	0	88	0	0	0	0	0	0	0	0	0	0	285	0	89	0	0	0	0	0	0	0	0	0	0	0	0	286	0	90	0	0	0	0	0	0	0	0	0	0	0	0	287	0	0	0	91	0	0	0	0	0	0	0	0	0	0	0	0	288	0	0	0	92	0	0	0	0	0	0	0	0	0	0	0	0	289	0	0	0	93	0	0	0	0	0	0	0	0	0	0	0	0	0	0	290	0	0	0	94	0	0	0	0	0	0	0	0	0	0	0	0	0	0	291	0	0	0	95	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	292	0	0	0	96	0	0
0	0	0	0	85	0	0	0	0	0	0	86	0	280	0	0	0	0	0	0	87	0	281	0	0	0	0	0	0	0	0	88	0	282	0	0	0	0	0	0	0	0	0	0	89	0	283	0	0	0	0	0	0	0	0	0	0	90	0	284	0	0	0	0	0	0	0	0	0	0	0	0	91	0	285	0	0	0	0	0	0	0	0	0	0	0	0	92	0	0	0	286	0	0	0	0	0	0	0	0	0	0	0	0	93	0	0	0	287	0	0	0	0	0	0	0	0	0	0	0	0	94	0	0	0	288	0	0	0	0	0	0	0	0	0	0	0	0	0	0	95	0	0	0	289	0	0	0	0	0	0	0	0	0	0	0	0	0	0	96	0	0	0	290	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	97	0	0	0	291	0
294	0	0	99	0	295	0	0	0	0	100	0	0	0	296	0	0	0	0	101	0	0	0	297	0	0	0	0	0	0	102	0	0	0	298	0	0	0	0	0	0	0	0	103	0	0	0	299	0	0	0	0	0	0	0	0	104	0	0	0	300	0	0	0	0	0	0	0	0	0	0	105	0	0	0	301	0	0	0	0	0	0	0	0	0	0	106	0	0	0	0	0	302	0	0	0	0	0	0	0	0	0	0	107	0	0	0	0	0	303	0	0	0	0	0	0	0	0	0	0	108	0	0	0	0	0	304	0	0	0	0	0	0	0	0	0	0	0	0	109	0	0	0	0	0	305	0	0	0	0	0	0	0	0	0	0	0	0	110	0	0	0	0	0	306	0	0	0	0	0	0	0	0	0	0	0	0	0	0	111	0	0	0	0	0	307
99	0	0	0	294	100	0	0	0	0	0	295	0	0	101	0	0	0	0	0	296	0	0	102	0	0	0	0	0	0	0	297	0	0	103	0	0	0	0	0	0	0	0	0	298	0	0	104	0	0	0	0	0	0	0	0	0	299	0	0	105	0	0	0	0	0	0	0	0	0	0	0	300	0	0	106	0	0	0	0	0	0	0	0	0	0	0	301	0	0	0	0	107	0	0	0	0	0	0	0	0	0	0	0	302	0	0	0	0	108	0	0	0	0	0	0	0	0	0	0	0	303	0	0	0	0	109	0	0	0	0	0	0	0	0	0	0	0	0	0	304	0	0	0	0	110	0	0	0	0	0	0	0	0	0	0	0	0	0	305	0	0	0	0	111	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	306	0	0	0	0	112
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	238	0	0	0	0	0	0	0	0	0	0	239	0	0	0	0	0	0	0	0	0	0	0	0	240	0	0	0	0	0	0	0	0	0	0	0	0	43	0	241	0	0	0	0	0	0	0	0	0	0	0	0	44	0	242	0	0	0	0	0	0	0	0	0	0	0	0	0	0	45	0	243	0	0	0	0	0	0	0	0	0	0	0	0	0	0	46	0	244	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	47	0	245	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	48	0	246	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	49	0	247	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	43	0	0	0	0	0	0	0	0	0	0	44	0	0	0	0	0	0	0	0	0	0	0	0	45	0	0	0	0	0	0	0	0	0	0	0	0	238	0	46	0	0	0	0	0	0	0	0	0	0	0	0	239	0	47	0	0	0	0	0	0	0	0	0	0	0	0	0	0	240	0	48	0	0	0	0	0	0	0	0	0	0	0	0	0	0	241	0	49	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	242	0	50	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	243	0	51	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	244	0	52	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	294	0	0	0	0	99	295	0	0	0	0	0	0	0	100	0	296	0	0	0	0	0	0	0	0	101	0	297	0	0	0	0	0	0	0	0	102	0	298	0	0	0	0	0	0	0	0	0	0	103	0	299	0	0	0	0	0	0	0	0	0	0	0	0	104	0	300	0	0	0	0	0	0	0	0	0	0	0	0	105	0	301	0	0	0	0	0	0	0	0	0	0	0	0	0	0	106	0	302	0	0	0	0	0	0	0	0	0	0	0	0	0	0	107	0	303	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	108	0	304	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	109	0	305	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	110	0	306	0	0	0	0	0	0	0	0	0	0	0	0
0	0	99	0	0	0	0	0	100	294	0	0	0	0	0	0	295	0	101	0	0	0	0	0	0	0	0	296	0	102	0	0	0	0	0	0	0	0	297	0	103	0	0	0	0	0	0	0	0	0	0	298	0	104	0	0	0	0	0	0	0	0	0	0	0	0	299	0	105	0	0	0	0	0	0	0	0	0	0	0	0	300	0	106	0	0	0	0	0	0	0	0	0	0	0	0	0	0	301	0	107	0	0	0	0	0	0	0	0	0	0	0	0	0	0	302	0	108	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	303	0	109	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	304	0	110	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	305	0	111	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	196	0	0	0	0	0	0	0	0	0	0	0	0	0	0	197	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	198	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	199	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	200	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	201	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	202	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	196	0	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	197	0	6	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	198	0	7	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	280	0	0	0	0	0	0	0	0	281	0	0	0	0	0	0	0	0	85	0	282	0	0	0	0	0	0	0	0	86	0	283	0	0	0	0	0	0	0	0	0	0	87	0	284	0	0	0	0	0	0	0	0	0	0	0	0	88	0	285	0	0	0	0	0	0	0	0	0	0	0	0	89	0	286	0	0	0	0	0	0	0	0	0	0	0	0	0	0	90	0	287	0	0	0	0	0	0	0	0	0	0	0	0	0	0	91	0	288	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	92	0	289	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	93	0	290	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	94	0	291	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	85	0	0	0	0	0	0	86	0	0	0	0	0	0	0	0	280	0	87	0	0	0	0	0	0	0	0	281	0	88	0	0	0	0	0	0	0	0	0	0	282	0	89	0	0	0	0	0	0	0	0	0	0	0	0	283	0	90	0	0	0	0	0	0	0	0	0	0	0	0	284	0	91	0	0	0	0	0	0	0	0	0	0	0	0	0	0	285	0	92	0	0	0	0	0	0	0	0	0	0	0	0	0	0	286	0	93	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	287	0	94	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	288	0	95	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	289	0	96	0	0	0	0	0	0	0	0	0	0	0	0	0
0	113	308	0	0	0	0	114	309	0	0	0	0	0	0	0	0	115	310	0	0	0	0	0	0	0	0	0	116	311	0	0	0	0	0	0	0	0	0	117	312	0	0	0	0	0	0	0	0	0	0	0	118	313	0	0	0	0	0	0	0	0	0	0	0	0	0	119	314	0	0	0	0	0	0	0	0	0	0	0	0	0	120	315	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	121	316	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	122	317	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	123	318	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	124	319	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	125	320	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	224	0	0	0	0	0	0	0	0	0	0	0	0	225	0	0	0	0	0	0	0	0	0	0	0	0	0	0	226	0	0	0	0	0	0	0	0	0	0	0	0	0	0	227	0	0	0	29	0	0	0	0	0	0	0	0	0	0	0	0	228	0	0	0	30	0	0	0	0	0	0	0	0	0	0	0	0	229	0	0	0	31	0	0	0	0	0	0	0	0	0	0	0	0	0	0	230	0	0	0	32	0	0	0	0	0	0	0	0	0	0	0	0	0	0	231	0	0	0	33	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	232	0	0	0	34	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	29	0	0	0	0	0	0	0	0	0	0	0	0	30	0	0	0	0	0	0	0	0	0	0	0	0	0	0	31	0	0	0	0	0	0	0	0	0	0	0	0	0	0	32	0	0	0	224	0	0	0	0	0	0	0	0	0	0	0	0	33	0	0	0	225	0	0	0	0	0	0	0	0	0	0	0	0	34	0	0	0	226	0	0	0	0	0	0	0	0	0	0	0	0	0	0	35	0	0	0	227	0	0	0	0	0	0	0	0	0	0	0	0	0	0	36	0	0	0	228	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	37	0	0	0	229	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	266	0	0	0	0	0	0	0	0	267	0	0	0	0	0	0	0	0	0	0	268	0	0	0	0	0	0	0	0	71	0	0	0	269	0	0	0	0	0	0	0	0	72	0	0	0	270	0	0	0	0	0	0	0	0	0	0	73	0	0	0	271	0	0	0	0	0	0	0	0	0	0	74	0	0	0	0	0	272	0	0	0	0	0	0	0	0	0	0	75	0	0	0	0	0	273	0	0	0	0	0	0	0	0	0	0	76	0	0	0	0	0	274	0	0	0	0	0	0	0	0	0	0	0	0	77	0	0	0	0	0	275	0	0	0	0	0	0	0	0	0	0	0	0	78	0	0	0	0	0	276	0	0	0	0	0	0	0	0	0	0	0	0	0	0	79	0	0	0	0	0	277	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	71	0	0	0	0	0	0	0	0	72	0	0	0	0	0	0	0	0	0	0	73	0	0	0	0	0	0	0	0	266	0	0	0	74	0	0	0	0	0	0	0	0	267	0	0	0	75	0	0	0	0	0	0	0	0	0	0	268	0	0	0	76	0	0	0	0	0	0	0	0	0	0	269	0	0	0	0	0	77	0	0	0	0	0	0	0	0	0	0	270	0	0	0	0	0	78	0	0	0	0	0	0	0	0	0	0	271	0	0	0	0	0	79	0	0	0	0	0	0	0	0	0	0	0	0	272	0	0	0	0	0	80	0	0	0	0	0	0	0	0	0	0	0	0	273	0	0	0	0	0	81	0	0	0	0	0	0	0	0	0	0	0	0	0	0	274	0	0	0	0	0	82	0
0	0	0	294	0	0	0	0	0	0	295	0	99	0	0	0	0	0	0	296	0	100	0	0	0	0	0	0	0	0	297	0	101	0	0	0	0	0	0	0	0	0	0	298	0	102	0	0	0	0	0	0	0	0	0	0	299	0	103	0	0	0	0	0	0	0	0	0	0	0	0	300	0	104	0	0	0	0	0	0	0	0	0	0	0	0	301	0	0	0	105	0	0	0	0	0	0	0	0	0	0	0	0	302	0	0	0	106	0	0	0	0	0	0	0	0	0	0	0	0	303	0	0	0	107	0	0	0	0	0	0	0	0	0	0	0	0	0	0	304	0	0	0	108	0	0	0	0	0	0	0	0	0	0	0	0	0	0	305	0	0	0	109	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	306	0	0	0	110	0	0
0	0	0	0	99	0	0	0	0	0	0	100	0	294	0	0	0	0	0	0	101	0	295	0	0	0	0	0	0	0	0	102	0	296	0	0	0	0	0	0	0	0	0	0	103	0	297	0	0	0	0	0	0	0	0	0	0	104	0	298	0	0	0	0	0	0	0	0	0	0	0	0	105	0	299	0	0	0	0	0	0	0	0	0	0	0	0	106	0	0	0	300	0	0	0	0	0	0	0	0	0	0	0	0	107	0	0	0	301	0	0	0	0	0	0	0	0	0	0	0	0	108	0	0	0	302	0	0	0	0	0	0	0	0	0	0	0	0	0	0	109	0	0	0	303	0	0	0	0	0	0	0	0	0	0	0	0	0	0	110	0	0	0	304	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	111	0	0	0	305	0
308	0	0	113	0	309	0	0	0	0	114	0	0	0	310	0	0	0	0	115	0	0	0	311	0	0	0	0	0	0	116	0	0	0	312	0	0	0	0	0	0	0	0	117	0	0	0	313	0	0	0	0	0	0	0	0	118	0	0	0	314	0	0	0	0	0	0	0	0	0	0	119	0	0	0	315	0	0	0	0	0	0	0	0	0	0	120	0	0	0	0	0	316	0	0	0	0	0	0	0	0	0	0	121	0	0	0	0	0	317	0	0	0	0	0	0	0	0	0	0	122	0	0	0	0	0	318	0	0	0	0	0	0	0	0	0	0	0	0	123	0	0	0	0	0	319	0	0	0	0	0	0	0	0	0	0	0	0	124	0	0	0	0	0	320	0	0	0	0	0	0	0	0	0	0	0	0	0	0	125	0	0	0	0	0	321
113	0	0	0	308	114	0	0	0	0	0	309	0	0	115	0	0	0	0	0	310	0	0	116	0	0	0	0	0	0	0	311	0	0	117	0	0	0	0	0	0	0	0	0	312	0	0	118	0	0	0	0	0	0	0	0	0	313	0	0	119	0	0	0	0	0	0	0	0	0	0	0	314	0	0	120	0	0	0	0	0	0	0	0	0	0	0	315	0	0	0	0	121	0	0	0	0	0	0	0	0	0	0	0	316	0	0	0	0	122	0	0	0	0	0	0	0	0	0	0	0	317	0	0	0	0	123	0	0	0	0	0	0	0	0	0	0	0	0	0	318	0	0	0	0	124	0	0	0	0	0	0	0	0	0	0	0	0	0	319	0	0	0	0	125	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	320	0	0	0	0	126
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	252	0	0	0	0	0	0	0	0	0	0	253	0	0	0	0	0	0	0	0	0	0	0	0	254	0	0	0	0	0	0	0	0	0	0	0	0	57	0	255	0	0	0	0	0	0	0	0	0	0	0	0	58	0	256	0	0	0	0	0	0	0	0	0	0	0	0	0	0	59	0	257	0	0	0	0	0	0	0	0	0	0	0	0	0	0	60	0	258	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	61	0	259	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	62	0	260	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	63	0	261	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	57	0	0	0	0	0	0	0	0	0	0	58	0	0	0	0	0	0	0	0	0	0	0	0	59	0	0	0	0	0	0	0	0	0	0	0	0	252	0	60	0	0	0	0	0	0	0	0	0	0	0	0	253	0	61	0	0	0	0	0	0	0	0	0	0	0	0	0	0	254	0	62	0	0	0	0	0	0	0	0	0	0	0	0	0	0	255	0	63	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	256	0	64	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	257	0	65	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	258	0	66	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	308	0	0	0	0	113	309	0	0	0	0	0	0	0	114	0	310	0	0	0	0	0	0	0	0	115	0	311	0	0	0	0	0	0	0	0	116	0	312	0	0	0	0	0	0	0	0	0	0	117	0	313	0	0	0	0	0	0	0	0	0	0	0	0	118	0	314	0	0	0	0	0	0	0	0	0	0	0	0	119	0	315	0	0	0	0	0	0	0	0	0	0	0	0	0	0	120	0	316	0	0	0	0	0	0	0	0	0	0	0	0	0	0	121	0	317	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	122	0	318	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	123	0	319	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	124	0	320	0	0	0	0	0	0	0	0	0	0	0	0
0	0	113	0	0	0	0	0	114	308	0	0	0	0	0	0	309	0	115	0	0	0	0	0	0	0	0	310	0	116	0	0	0	0	0	0	0	0	311	0	117	0	0	0	0	0	0	0	0	0	0	312	0	118	0	0	0	0	0	0	0	0	0	0	0	0	313	0	119	0	0	0	0	0	0	0	0	0	0	0	0	314	0	120	0	0	0	0	0	0	0	0	0	0	0	0	0	0	315	0	121	0	0	0	0	0	0	0	0	0	0	0	0	0	0	316	0	122	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	317	0	123	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	318	0	124	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	319	0	125	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	210	0	0	0	0	0	0	0	0	0	0	0	0	0	0	211	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	212	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	213	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	15	0	214	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	16	0	215	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	17	0	216	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	15	0	0	0	0	0	0	0	0	0	0	0	0	0	0	16	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	17	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	18	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	210	0	19	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	211	0	20	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	212	0	21	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	294	0	0	0	0	0	0	0	0	295	0	0	0	0	0	0	0	0	99	0	296	0	0	0	0	0	0	0	0	100	0	297	0	0	0	0	0	0	0	0	0	0	101	0	298	0	0	0	0	0	0	0	0	0	0	0	0	102	0	299	0	0	0	0	0	0	0	0	0	0	0	0	103	0	300	0	0	0	0	0	0	0	0	0	0	0	0	0	0	104	0	301	0	0	0	0	0	0	0	0	0	0	0	0	0	0	105	0	302	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	106	0	303	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	107	0	304	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	108	0	305	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	99	0	0	0	0	0	0	100	0	0	0	0	0	0	0	0	294	0	101	0	0	0	0	0	0	0	0	295	0	102	0	0	0	0	0	0	0	0	0	0	296	0	103	0	0	0	0	0	0	0	0	0	0	0	0	297	0	104	0	0	0	0	0	0	0	0	0	0	0	0	298	0	105	0	0	0	0	0	0	0	0	0	0	0	0	0	0	299	0	106	0	0	0	0	0	0	0	0	0	0	0	0	0	0	300	0	107	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	301	0	108	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	302	0	109	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	303	0	110	0	0	0	0	0	0	0	0	0	0	0	0	0
0	127	322	0	0	0	0	128	323	0	0	0	0	0	0	0	0	129	324	0	0	0	0	0	0	0	0	0	130	325	0	0	0	0	0	0	0	0	0	131	326	0	0	0	0	0	0	0	0	0	0	0	132	327	0	0	0	0	0	0	0	0	0	0	0	0	0	133	328	0	0	0	0	0	0	0	0	0	0	0	0	0	134	329	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	135	330	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	136	331	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	137	332	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	138	333	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	139	334	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	238	0	0	0	0	0	0	0	0	0	0	0	0	239	0	0	0	0	0	0	0	0	0	0	0	0	0	0	240	0	0	0	0	0	0	0	0	0	0	0	0	0	0	241	0	0	0	43	0	0	0	0	0	0	0	0	0	0	0	0	242	0	0	0	44	0	0	0	0	0	0	0	0	0	0	0	0	243	0	0	0	45	0	0	0	0	0	0	0	0	0	0	0	0	0	0	244	0	0	0	46	0	0	0	0	0	0	0	0	0	0	0	0	0	0	245	0	0	0	47	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	246	0	0	0	48	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	43	0	0	0	0	0	0	0	0	0	0	0	0	44	0	0	0	0	0	0	0	0	0	0	0	0	0	0	45	0	0	0	0	0	0	0	0	0	0	0	0	0	0	46	0	0	0	238	0	0	0	0	0	0	0	0	0	0	0	0	47	0	0	0	239	0	0	0	0	0	0	0	0	0	0	0	0	48	0	0	0	240	0	0	0	0	0	0	0	0	0	0	0	0	0	0	49	0	0	0	241	0	0	0	0	0	0	0	0	0	0	0	0	0	0	50	0	0	0	242	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	51	0	0	0	243	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	280	0	0	0	0	0	0	0	0	281	0	0	0	0	0	0	0	0	0	0	282	0	0	0	0	0	0	0	0	85	0	0	0	283	0	0	0	0	0	0	0	0	86	0	0	0	284	0	0	0	0	0	0	0	0	0	0	87	0	0	0	285	0	0	0	0	0	0	0	0	0	0	88	0	0	0	0	0	286	0	0	0	0	0	0	0	0	0	0	89	0	0	0	0	0	287	0	0	0	0	0	0	0	0	0	0	90	0	0	0	0	0	288	0	0	0	0	0	0	0	0	0	0	0	0	91	0	0	0	0	0	289	0	0	0	0	0	0	0	0	0	0	0	0	92	0	0	0	0	0	290	0	0	0	0	0	0	0	0	0	0	0	0	0	0	93	0	0	0	0	0	291	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	85	0	0	0	0	0	0	0	0	86	0	0	0	0	0	0	0	0	0	0	87	0	0	0	0	0	0	0	0	280	0	0	0	88	0	0	0	0	0	0	0	0	281	0	0	0	89	0	0	0	0	0	0	0	0	0	0	282	0	0	0	90	0	0	0	0	0	0	0	0	0	0	283	0	0	0	0	0	91	0	0	0	0	0	0	0	0	0	0	284	0	0	0	0	0	92	0	0	0	0	0	0	0	0	0	0	285	0	0	0	0	0	93	0	0	0	0	0	0	0	0	0	0	0	0	286	0	0	0	0	0	94	0	0	0	0	0	0	0	0	0	0	0	0	287	0	0	0	0	0	95	0	0	0	0	0	0	0	0	0	0	0	0	0	0	288	0	0	0	0	0	96	0
0	0	0	308	0	0	0	0	0	0	309	0	113	0	0	0	0	0	0	310	0	114	0	0	0	0	0	0	0	0	311	0	115	0	0	0	0	0	0	0	0	0	0	312	0	116	0	0	0	0	0	0	0	0	0	0	313	0	117	0	0	0	0	0	0	0	0	0	0	0	0	314	0	118	0	0	0	0	0	0	0	0	0	0	0	0	315	0	0	0	119	0	0	0	0	0	0	0	0	0	0	0	0	316	0	0	0	120	0	0	0	0	0	0	0	0	0	0	0	0	317	0	0	0	121	0	0	0	0	0	0	0	0	0	0	0	0	0	0	318	0	0	0	122	0	0	0	0	0	0	0	0	0	0	0	0	0	0	319	0	0	0	123	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	320	0	0	0	124	0	0
0	0	0	0	113	0	0	0	0	0	0	114	0	308	0	0	0	0	0	0	115	0	309	0	0	0	0	0	0	0	0	116	0	310	0	0	0	0	0	0	0	0	0	0	117	0	311	0	0	0	0	0	0	0	0	0	0	118	0	312	0	0	0	0	0	0	0	0	0	0	0	0	119	0	313	0	0	0	0	0	0	0	0	0	0	0	0	120	0	0	0	314	0	0	0	0	0	0	0	0	0	0	0	0	121	0	0	0	315	0	0	0	0	0	0	0	0	0	0	0	0	122	0	0	0	316	0	0	0	0	0	0	0	0	0	0	0	0	0	0	123	0	0	0	317	0	0	0	0	0	0	0	0	0	0	0	0	0	0	124	0	0	0	318	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	125	0	0	0	319	0
322	0	0	127	0	323	0	0	0	0	128	0	0	0	324	0	0	0	0	129	0	0	0	325	0	0	0	0	0	0	130	0	0	0	326	0	0	0	0	0	0	0	0	131	0	0	0	327	0	0	0	0	0	0	0	0	132	0	0	0	328	0	0	0	0	0	0	0	0	0	0	133	0	0	0	329	0	0	0	0	0	0	0	0	0	0	134	0	0	0	0	0	330	0	0	0	0	0	0	0	0	0	0	135	0	0	0	0	0	331	0	0	0	0	0	0	0	0	0	0	136	0	0	0	0	0	332	0	0	0	0	0	0	0	0	0	0	0	0	137	0	0	0	0	0	333	0	0	0	0	0	0	0	0	0	0	0	0	138	0	0	0	0	0	334	0	0	0	0	0	0	0	0	0	0	0	0	0	0	139	0	0	0	0	0	335
127	0	0	0	322	128	0	0	0	0	0	323	0	0	129	0	0	0	0	0	324	0	0	130	0	0	0	0	0	0	0	325	0	0	131	0	0	0	0	0	0	0	0	0	326	0	0	132	0	0	0	0	0	0	0	0	0	327	0	0	133	0	0	0	0	0	0	0	0	0	0	0	328	0	0	134	0	0	0	0	0	0	0	0	0	0	0	329	0	0	0	0	135	0	0	0	0	0	0	0	0	0	0	0	330	0	0	0	0	136	0	0	0	0	0	0	0	0	0	0	0	331	0	0	0	0	137	0	0	0	0	0	0	0	0	0	0	0	0	0	332	0	0	0	0	138	0	0	0	0	0	0	0	0	0	0	0	0	0	333	0	0	0	0	139	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	334	0	0	0	0	140
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	266	0	0	0	0	0	0	0	0	0	0	267	0	0	0	0	0	0	0	0	0	0	0	0	268	0	0	0	0	0	0	0	0	0	0	0	0	71	0	269	0	0	0	0	0	0	0	0	0	0	0	0	72	0	270	0	0	0	0	0	0	0	0	0	0	0	0	0	0	73	0	271	0	0	0	0	0	0	0	0	0	0	0	0	0	0	74	0	272	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	75	0	273	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	76	0	274	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	77	0	275	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	71	0	0	0	0	0	0	0	0	0	0	72	0	0	0	0	0	0	0	0	0	0	0	0	73	0	0	0	0	0	0	0	0	0	0	0	0	266	0	74	0	0	0	0	0	0	0	0	0	0	0	0	267	0	75	0	0	0	0	0	0	0	0	0	0	0	0	0	0	268	0	76	0	0	0	0	0	0	0	0	0	0	0	0	0	0	269	0	77	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	270	0	78	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	271	0	79	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	272	0	80	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	322	0	0	0	0	127	323	0	0	0	0	0	0	0	128	0	324	0	0	0	0	0	0	0	0	129	0	325	0	0	0	0	0	0	0	0	130	0	326	0	0	0	0	0	0	0	0	0	0	131	0	327	0	0	0	0	0	0	0	0	0	0	0	0	132	0	328	0	0	0	0	0	0	0	0	0	0	0	0	133	0	329	0	0	0	0	0	0	0	0	0	0	0	0	0	0	134	0	330	0	0	0	0	0	0	0	0	0	0	0	0	0	0	135	0	331	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	136	0	332	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	137	0	333	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	138	0	334	0	0	0	0	0	0	0	0	0	0	0	0
0	0	127	0	0	0	0	0	128	322	0	0	0	0	0	0	323	0	129	0	0	0	0	0	0	0	0	324	0	130	0	0	0	0	0	0	0	0	325	0	131	0	0	0	0	0	0	0	0	0	0	326	0	132	0	0	0	0	0	0	0	0	0	0	0	0	327	0	133	0	0	0	0	0	0	0	0	0	0	0	0	328	0	134	0	0	0	0	0	0	0	0	0	0	0	0	0	0	329	0	135	0	0	0	0	0	0	0	0	0	0	0	0	0	0	330	0	136	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	331	0	137	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	332	0	138	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	333	0	139	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	224	0	0	0	0	0	0	0	0	0	0	0	0	0	0	225	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	226	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	227	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	29	0	228	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	30	0	229	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	31	0	230	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	29	0	0	0	0	0	0	0	0	0	0	0	0	0	0	30	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	31	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	32	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	224	0	33	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	225	0	34	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	226	0	35	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	308	0	0	0	0	0	0	0	0	309	0	0	0	0	0	0	0	0	113	0	310	0	0	0	0	0	0	0	0	114	0	311	0	0	0	0	0	0	0	0	0	0	115	0	312	0	0	0	0	0	0	0	0	0	0	0	0	116	0	313	0	0	0	0	0	0	0	0	0	0	0	0	117	0	314	0	0	0	0	0	0	0	0	0	0	0	0	0	0	118	0	315	0	0	0	0	0	0	0	0	0	0	0	0	0	0	119	0	316	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	120	0	317	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	121	0	318	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	122	0	319	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	113	0	0	0	0	0	0	114	0	0	0	0	0	0	0	0	308	0	115	0	0	0	0	0	0	0	0	309	0	116	0	0	0	0	0	0	0	0	0	0	310	0	117	0	0	0	0	0	0	0	0	0	0	0	0	311	0	118	0	0	0	0	0	0	0	0	0	0	0	0	312	0	119	0	0	0	0	0	0	0	0	0	0	0	0	0	0	313	0	120	0	0	0	0	0	0	0	0	0	0	0	0	0	0	314	0	121	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	315	0	122	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	316	0	123	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	317	0	124	0	0	0	0	0	0	0	0	0	0	0	0	0
0	141	336	0	0	0	0	142	337	0	0	0	0	0	0	0	0	143	338	0	0	0	0	0	0	0	0	0	144	339	0	0	0	0	0	0	0	0	0	145	340	0	0	0	0	0	0	0	0	0	0	0	146	341	0	0	0	0	0	0	0	0	0	0	0	0	0	147	342	0	0	0	0	0	0	0	0	0	0	0	0	0	148	343	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	149	344	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	150	345	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	151	346	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	152	347	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	153	348	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	196	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	197	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	198	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	199	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	200	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	201	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	4	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	5	0	0	0	0	0	0	0	0	0	0	0	0	0	0	196	0	0	0	0	0	6	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	252	0	0	0	0	0	0	0	0	0	0	0	0	253	0	0	0	0	0	0	0	0	0	0	0	0	0	0	254	0	0	0	0	0	0	0	0	0	0	0	0	0	0	255	0	0	0	57	0	0	0	0	0	0	0	0	0	0	0	0	256	0	0	0	58	0	0	0	0	0	0	0	0	0	0	0	0	257	0	0	0	59	0	0	0	0	0	0	0	0	0	0	0	0	0	0	258	0	0	0	60	0	0	0	0	0	0	0	0	0	0	0	0	0	0	259	0	0	0	61	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	260	0	0	0	62	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	57	0	0	0	0	0	0	0	0	0	0	0	0	58	0	0	0	0	0	0	0	0	0	0	0	0	0	0	59	0	0	0	0	0	0	0	0	0	0	0	0	0	0	60	0	0	0	252	0	0	0	0	0	0	0	0	0	0	0	0	61	0	0	0	253	0	0	0	0	0	0	0	0	0	0	0	0	62	0	0	0	254	0	0	0	0	0	0	0	0	0	0	0	0	0	0	63	0	0	0	255	0	0	0	0	0	0	0	0	0	0	0	0	0	0	64	0	0	0	256	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	65	0	0	0	257	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	294	0	0	0	0	0	0	0	0	295	0	0	0	0	0	0	0	0	0	0	296	0	0	0	0	0	0	0	0	99	0	0	0	297	0	0	0	0	0	0	0	0	100	0	0	0	298	0	0	0	0	0	0	0	0	0	0	101	0	0	0	299	0	0	0	0	0	0	0	0	0	0	102	0	0	0	0	0	300	0	0	0	0	0	0	0	0	0	0	103	0	0	0	0	0	301	0	0	0	0	0	0	0	0	0	0	104	0	0	0	0	0	302	0	0	0	0	0	0	0	0	0	0	0	0	105	0	0	0	0	0	303	0	0	0	0	0	0	0	0	0	0	0	0	106	0	0	0	0	0	304	0	0	0	0	0	0	0	0	0	0	0	0	0	0	107	0	0	0	0	0	305	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	99	0	0	0	0	0	0	0	0	100	0	0	0	0	0	0	0	0	0	0	101	0	0	0	0	0	0	0	0	294	0	0	0	102	0	0	0	0	0	0	0	0	295	0	0	0	103	0	0	0	0	0	0	0	0	0	0	296	0	0	0	104	0	0	0	0	0	0	0	0	0	0	297	0	0	0	0	0	105	0	0	0	0	0	0	0	0	0	0	298	0	0	0	0	0	106	0	0	0	0	0	0	0	0	0	0	299	0	0	0	0	0	107	0	0	0	0	0	0	0	0	0	0	0	0	300	0	0	0	0	0	108	0	0	0	0	0	0	0	0	0	0	0	0	301	0	0	0	0	0	109	0	0	0	0	0	0	0	0	0	0	0	0	0	0	302	0	0	0	0	0	110	0
0	0	0	322	0	0	0	0	0	0	323	0	127	0	0	0	0	0	0	324	0	128	0	0	0	0	0	0	0	0	325	0	129	0	0	0	0	0	0	0	0	0	0	326	0	130	0	0	0	0	0	0	0	0	0	0	327	0	131	0	0	0	0	0	0	0	0	0	0	0	0	328	0	132	0	0	0	0	0	0	0	0	0	0	0	0	329	0	0	0	133	0	0	0	0	0	0	0	0	0	0	0	0	330	0	0	0	134	0	0	0	0	0	0	0	0	0	0	0	0	331	0	0	0	135	0	0	0	0	0	0	0	0	0	0	0	0	0	0	332	0	0	0	136	0	0	0	0	0	0	0	0	0	0	0	0	0	0	333	0	0	0	137	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	334	0	0	0	138	0	0
0	0	0	0	127	0	0	0	0	0	0	128	0	322	0	0	0	0	0	0	129	0	323	0	0	0	0	0	0	0	0	130	0	324	0	0	0	0	0	0	0	0	0	0	131	0	325	0	0	0	0	0	0	0	0	0	0	132	0	326	0	0	0	0	0	0	0	0	0	0	0	0	133	0	327	0	0	0	0	0	0	0	0	0	0	0	0	134	0	0	0	328	0	0	0	0	0	0	0	0	0	0	0	0	135	0	0	0	329	0	0	0	0	0	0	0	0	0	0	0	0	136	0	0	0	330	0	0	0	0	0	0	0	0	0	0	0	0	0	0	137	0	0	0	331	0	0	0	0	0	0	0	0	0	0	0	0	0	0	138	0	0	0	332	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	139	0	0	0	333	0
336	0	0	141	0	337	0	0	0	0	142	0	0	0	338	0	0	0	0	143	0	0	0	339	0	0	0	0	0	0	144	0	0	0	340	0	0	0	0	0	0	0	0	145	0	0	0	341	0	0	0	0	0	0	0	0	146	0	0	0	342	0	0	0	0	0	0	0	0	0	0	147	0	0	0	343	0	0	0	0	0	0	0	0	0	0	148	0	0	0	0	0	344	0	0	0	0	0	0	0	0	0	0	149	0	0	0	0	0	345	0	0	0	0	0	0	0	0	0	0	150	0	0	0	0	0	346	0	0	0	0	0	0	0	0	0	0	0	0	151	0	0	0	0	0	347	0	0	0	0	0	0	0	0	0	0	0	0	152	0	0	0	0	0	348	0	0	0	0	0	0	0	0	0	0	0	0	0	0	153	0	0	0	0	0	349
141	0	0	0	336	142	0	0	0	0	0	337	0	0	143	0	0	0	0	0	338	0	0	144	0	0	0	0	0	0	0	339	0	0	145	0	0	0	0	0	0	0	0	0	340	0	0	146	0	0	0	0	0	0	0	0	0	341	0	0	147	0	0	0	0	0	0	0	0	0	0	0	342	0	0	148	0	0	0	0	0	0	0	0	0	0	0	343	0	0	0	0	149	0	0	0	0	0	0	0	0	0	0	0	344	0	0	0	0	150	0	0	0	0	0	0	0	0	0	0	0	345	0	0	0	0	151	0	0	0	0	0	0	0	0	0	0	0	0	0	346	0	0	0	0	152	0	0	0	0	0	0	0	0	0	0	0	0	0	347	0	0	0	0	153	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	348	0	0	0	0	154
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	280	0	0	0	0	0	0	0	0	0	0	281	0	0	0	0	0	0	0	0	0	0	0	0	282	0	0	0	0	0	0	0	0	0	0	0	0	85	0	283	0	0	0	0	0	0	0	0	0	0	0	0	86	0	284	0	0	0	0	0	0	0	0	0	0	0	0	0	0	87	0	285	0	0	0	0	0	0	0	0	0	0	0	0	0	0	88	0	286	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	89	0	287	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	90	0	288	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	91	0	289	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	85	0	0	0	0	0	0	0	0	0	0	86	0	0	0	0	0	0	0	0	0	0	0	0	87	0	0	0	0	0	0	0	0	0	0	0	0	280	0	88	0	0	0	0	0	0	0	0	0	0	0	0	281	0	89	0	0	0	0	0	0	0	0	0	0	0	0	0	0	282	0	90	0	0	0	0	0	0	0	0	0	0	0	0	0	0	283	0	91	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	284	0	92	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	285	0	93	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	286	0	94	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	336	0	0	0	0	141	337	0	0	0	0	0	0	0	142	0	338	0	0	0	0	0	0	0	0	143	0	339	0	0	0	0	0	0	0	0	144	0	340	0	0	0	0	0	0	0	0	0	0	145	0	341	0	0	0	0	0	0	0	0	0	0	0	0	146	0	342	0	0	0	0	0	0	0	0	0	0	0	0	147	0	343	0	0	0	0	0	0	0	0	0	0	0	0	0	0	148	0	344	0	0	0	0	0	0	0	0	0	0	0	0	0	0	149	0	345	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	150	0	346	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	151	0	347	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	152	0	348	0	0	0	0	0	0	0	0	0	0	0	0
0	0	141	0	0	0	0	0	142	336	0	0	0	0	0	0	337	0	143	0	0	0	0	0	0	0	0	338	0	144	0	0	0	0	0	0	0	0	339	0	145	0	0	0	0	0	0	0	0	0	0	340	0	146	0	0	0	0	0	0	0	0	0	0	0	0	341	0	147	0	0	0	0	0	0	0	0	0	0	0	0	342	0	148	0	0	0	0	0	0	0	0	0	0	0	0	0	0	343	0	149	0	0	0	0	0	0	0	0	0	0	0	0	0	0	344	0	150	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	345	0	151	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	346	0	152	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	347	0	153	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	238	0	0	0	0	0	0	0	0	0	0	0	0	0	0	239	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	240	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	241	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	43	0	242	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	44	0	243	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	45	0	244	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	43	0	0	0	0	0	0	0	0	0	0	0	0	0	0	44	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	45	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	46	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	238	0	47	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	239	0	48	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	240	0	49	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	322	0	0	0	0	0	0	0	0	323	0	0	0	0	0	0	0	0	127	0	324	0	0	0	0	0	0	0	0	128	0	325	0	0	0	0	0	0	0	0	0	0	129	0	326	0	0	0	0	0	0	0	0	0	0	0	0	130	0	327	0	0	0	0	0	0	0	0	0	0	0	0	131	0	328	0	0	0	0	0	0	0	0	0	0	0	0	0	0	132	0	329	0	0	0	0	0	0	0	0	0	0	0	0	0	0	133	0	330	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	134	0	331	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	135	0	332	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	136	0	333	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	127	0	0	0	0	0	0	128	0	0	0	0	0	0	0	0	322	0	129	0	0	0	0	0	0	0	0	323	0	130	0	0	0	0	0	0	0	0	0	0	324	0	131	0	0	0	0	0	0	0	0	0	0	0	0	325	0	132	0	0	0	0	0	0	0	0	0	0	0	0	326	0	133	0	0	0	0	0	0	0	0	0	0	0	0	0	0	327	0	134	0	0	0	0	0	0	0	0	0	0	0	0	0	0	328	0	135	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	329	0	136	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	330	0	137	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	331	0	138	0	0	0	0	0	0	0	0	0	0	0	0	0
0	155	350	0	0	0	0	156	351	0	0	0	0	0	0	0	0	157	352	0	0	0	0	0	0	0	0	0	158	353	0	0	0	0	0	0	0	0	0	159	354	0	0	0	0	0	0	0	0	0	0	0	160	355	0	0	0	0	0	0	0	0	0	0	0	0	0	161	356	0	0	0	0	0	0	0	0	0	0	0	0	0	162	357	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	163	358	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	164	359	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	165	360	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	166	361	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	167	362	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	210	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	211	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	212	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	213	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	214	0	0	0	0	0	0	0	0	0	0	0	0	0	0	15	0	0	0	0	0	215	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	15	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	16	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	17	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	18	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	19	0	0	0	0	0	0	0	0	0	0	0	0	0	0	210	0	0	0	0	0	20	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	266	0	0	0	0	0	0	0	0	0	0	0	0	267	0	0	0	0	0	0	0	0	0	0	0	0	0	0	268	0	0	0	0	0	0	0	0	0	0	0	0	0	0	269	0	0	0	71	0	0	0	0	0	0	0	0	0	0	0	0	270	0	0	0	72	0	0	0	0	0	0	0	0	0	0	0	0	271	0	0	0	73	0	0	0	0	0	0	0	0	0	0	0	0	0	0	272	0	0	0	74	0	0	0	0	0	0	0	0	0	0	0	0	0	0	273	0	0	0	75	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	274	0	0	0	76	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	71	0	0	0	0	0	0	0	0	0	0	0	0	72	0	0	0	0	0	0	0	0	0	0	0	0	0	0	73	0	0	0	0	0	0	0	0	0	0	0	0	0	0	74	0	0	0	266	0	0	0	0	0	0	0	0	0	0	0	0	75	0	0	0	267	0	0	0	0	0	0	0	0	0	0	0	0	76	0	0	0	268	0	0	0	0	0	0	0	0	0	0	0	0	0	0	77	0	0	0	269	0	0	0	0	0	0	0	0	0	0	0	0	0	0	78	0	0	0	270	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	79	0	0	0	271	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	308	0	0	0	0	0	0	0	0	309	0	0	0	0	0	0	0	0	0	0	310	0	0	0	0	0	0	0	0	113	0	0	0	311	0	0	0	0	0	0	0	0	114	0	0	0	312	0	0	0	0	0	0	0	0	0	0	115	0	0	0	313	0	0	0	0	0	0	0	0	0	0	116	0	0	0	0	0	314	0	0	0	0	0	0	0	0	0	0	117	0	0	0	0	0	315	0	0	0	0	0	0	0	0	0	0	118	0	0	0	0	0	316	0	0	0	0	0	0	0	0	0	0	0	0	119	0	0	0	0	0	317	0	0	0	0	0	0	0	0	0	0	0	0	120	0	0	0	0	0	318	0	0	0	0	0	0	0	0	0	0	0	0	0	0	121	0	0	0	0	0	319	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	113	0	0	0	0	0	0	0	0	114	0	0	0	0	0	0	0	0	0	0	115	0	0	0	0	0	0	0	0	308	0	0	0	116	0	0	0	0	0	0	0	0	309	0	0	0	117	0	0	0	0	0	0	0	0	0	0	310	0	0	0	118	0	0	0	0	0	0	0	0	0	0	311	0	0	0	0	0	119	0	0	0	0	0	0	0	0	0	0	312	0	0	0	0	0	120	0	0	0	0	0	0	0	0	0	0	313	0	0	0	0	0	121	0	0	0	0	0	0	0	0	0	0	0	0	314	0	0	0	0	0	122	0	0	0	0	0	0	0	0	0	0	0	0	315	0	0	0	0	0	123	0	0	0	0	0	0	0	0	0	0	0	0	0	0	316	0	0	0	0	0	124	0
0	0	0	336	0	0	0	0	0	0	337	0	141	0	0	0	0	0	0	338	0	142	0	0	0	0	0	0	0	0	339	0	143	0	0	0	0	0	0	0	0	0	0	340	0	144	0	0	0	0	0	0	0	0	0	0	341	0	145	0	0	0	0	0	0	0	0	0	0	0	0	342	0	146	0	0	0	0	0	0	0	0	0	0	0	0	343	0	0	0	147	0	0	0	0	0	0	0	0	0	0	0	0	344	0	0	0	148	0	0	0	0	0	0	0	0	0	0	0	0	345	0	0	0	149	0	0	0	0	0	0	0	0	0	0	0	0	0	0	346	0	0	0	150	0	0	0	0	0	0	0	0	0	0	0	0	0	0	347	0	0	0	151	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	348	0	0	0	152	0	0
0	0	0	0	141	0	0	0	0	0	0	142	0	336	0	0	0	0	0	0	143	0	337	0	0	0	0	0	0	0	0	144	0	338	0	0	0	0	0	0	0	0	0	0	145	0	339	0	0	0	0	0	0	0	0	0	0	146	0	340	0	0	0	0	0	0	0	0	0	0	0	0	147	0	341	0	0	0	0	0	0	0	0	0	0	0	0	148	0	0	0	342	0	0	0	0	0	0	0	0	0	0	0	0	149	0	0	0	343	0	0	0	0	0	0	0	0	0	0	0	0	150	0	0	0	344	0	0	0	0	0	0	0	0	0	0	0	0	0	0	151	0	0	0	345	0	0	0	0	0	0	0	0	0	0	0	0	0	0	152	0	0	0	346	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	153	0	0	0	347	0
350	0	0	155	0	351	0	0	0	0	156	0	0	0	352	0	0	0	0	157	0	0	0	353	0	0	0	0	0	0	158	0	0	0	354	0	0	0	0	0	0	0	0	159	0	0	0	355	0	0	0	0	0	0	0	0	160	0	0	0	356	0	0	0	0	0	0	0	0	0	0	161	0	0	0	357	0	0	0	0	0	0	0	0	0	0	162	0	0	0	0	0	358	0	0	0	0	0	0	0	0	0	0	163	0	0	0	0	0	359	0	0	0	0	0	0	0	0	0	0	164	0	0	0	0	0	360	0	0	0	0	0	0	0	0	0	0	0	0	165	0	0	0	0	0	361	0	0	0	0	0	0	0	0	0	0	0	0	166	0	0	0	0	0	362	0	0	0	0	0	0	0	0	0	0	0	0	0	0	167	0	0	0	0	0	363
155	0	0	0	350	156	0	0	0	0	0	351	0	0	157	0	0	0	0	0	352	0	0	158	0	0	0	0	0	0	0	353	0	0	159	0	0	0	0	0	0	0	0	0	354	0	0	160	0	0	0	0	0	0	0	0	0	355	0	0	161	0	0	0	0	0	0	0	0	0	0	0	356	0	0	162	0	0	0	0	0	0	0	0	0	0	0	357	0	0	0	0	163	0	0	0	0	0	0	0	0	0	0	0	358	0	0	0	0	164	0	0	0	0	0	0	0	0	0	0	0	359	0	0	0	0	165	0	0	0	0	0	0	0	0	0	0	0	0	0	360	0	0	0	0	166	0	0	0	0	0	0	0	0	0	0	0	0	0	361	0	0	0	0	167	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	362	0	0	0	0	168
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	294	0	0	0	0	0	0	0	0	0	0	295	0	0	0	0	0	0	0	0	0	0	0	0	296	0	0	0	0	0	0	0	0	0	0	0	0	99	0	297	0	0	0	0	0	0	0	0	0	0	0	0	100	0	298	0	0	0	0	0	0	0	0	0	0	0	0	0	0	101	0	299	0	0	0	0	0	0	0	0	0	0	0	0	0	0	102	0	300	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	103	0	301	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	104	0	302	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	105	0	303	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	99	0	0	0	0	0	0	0	0	0	0	100	0	0	0	0	0	0	0	0	0	0	0	0	101	0	0	0	0	0	0	0	0	0	0	0	0	294	0	102	0	0	0	0	0	0	0	0	0	0	0	0	295	0	103	0	0	0	0	0	0	0	0	0	0	0	0	0	0	296	0	104	0	0	0	0	0	0	0	0	0	0	0	0	0	0	297	0	105	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	298	0	106	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	299	0	107	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	300	0	108	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	350	0	0	0	0	155	351	0	0	0	0	0	0	0	156	0	352	0	0	0	0	0	0	0	0	157	0	353	0	0	0	0	0	0	0	0	158	0	354	0	0	0	0	0	0	0	0	0	0	159	0	355	0	0	0	0	0	0	0	0	0	0	0	0	160	0	356	0	0	0	0	0	0	0	0	0	0	0	0	161	0	357	0	0	0	0	0	0	0	0	0	0	0	0	0	0	162	0	358	0	0	0	0	0	0	0	0	0	0	0	0	0	0	163	0	359	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	164	0	360	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	165	0	361	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	166	0	362	0	0	0	0	0	0	0	0	0	0	0	0
0	0	155	0	0	0	0	0	156	350	0	0	0	0	0	0	351	0	157	0	0	0	0	0	0	0	0	352	0	158	0	0	0	0	0	0	0	0	353	0	159	0	0	0	0	0	0	0	0	0	0	354	0	160	0	0	0	0	0	0	0	0	0	0	0	0	355	0	161	0	0	0	0	0	0	0	0	0	0	0	0	356	0	162	0	0	0	0	0	0	0	0	0	0	0	0	0	0	357	0	163	0	0	0	0	0	0	0	0	0	0	0	0	0	0	358	0	164	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	359	0	165	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	360	0	166	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	361	0	167	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	252	0	0	0	0	0	0	0	0	0	0	0	0	0	0	253	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	254	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	255	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	57	0	256	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	58	0	257	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	59	0	258	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	57	0	0	0	0	0	0	0	0	0	0	0	0	0	0	58	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	59	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	60	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	252	0	61	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	253	0	62	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	254	0	63	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	336	0	0	0	0	0	0	0	0	337	0	0	0	0	0	0	0	0	141	0	338	0	0	0	0	0	0	0	0	142	0	339	0	0	0	0	0	0	0	0	0	0	143	0	340	0	0	0	0	0	0	0	0	0	0	0	0	144	0	341	0	0	0	0	0	0	0	0	0	0	0	0	145	0	342	0	0	0	0	0	0	0	0	0	0	0	0	0	0	146	0	343	0	0	0	0	0	0	0	0	0	0	0	0	0	0	147	0	344	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	148	0	345	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	149	0	346	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	150	0	347	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	141	0	0	0	0	0	0	142	0	0	0	0	0	0	0	0	336	0	143	0	0	0	0	0	0	0	0	337	0	144	0	0	0	0	0	0	0	0	0	0	338	0	145	0	0	0	0	0	0	0	0	0	0	0	0	339	0	146	0	0	0	0	0	0	0	0	0	0	0	0	340	0	147	0	0	0	0	0	0	0	0	0	0	0	0	0	0	341	0	148	0	0	0	0	0	0	0	0	0	0	0	0	0	0	342	0	149	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	343	0	150	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	344	0	151	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	345	0	152	0	0	0	0	0	0	0	0	0	0	0	0	0
0	169	364	0	0	0	0	170	365	0	0	0	0	0	0	0	0	171	366	0	0	0	0	0	0	0	0	0	172	367	0	0	0	0	0	0	0	0	0	173	368	0	0	0	0	0	0	0	0	0	0	0	174	369	0	0	0	0	0	0	0	0	0	0	0	0	0	175	370	0	0	0	0	0	0	0	0	0	0	0	0	0	176	371	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	177	372	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	178	373	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	179	374	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	180	375	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	181	376	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	224	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	225	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	226	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	227	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	228	0	0	0	0	0	0	0	0	0	0	0	0	0	0	29	0	0	0	0	0	229	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	29	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	30	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	31	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	32	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	33	0	0	0	0	0	0	0	0	0	0	0	0	0	0	224	0	0	0	0	0	34	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	280	0	0	0	0	0	0	0	0	0	0	0	0	281	0	0	0	0	0	0	0	0	0	0	0	0	0	0	282	0	0	0	0	0	0	0	0	0	0	0	0	0	0	283	0	0	0	85	0	0	0	0	0	0	0	0	0	0	0	0	284	0	0	0	86	0	0	0	0	0	0	0	0	0	0	0	0	285	0	0	0	87	0	0	0	0	0	0	0	0	0	0	0	0	0	0	286	0	0	0	88	0	0	0	0	0	0	0	0	0	0	0	0	0	0	287	0	0	0	89	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	288	0	0	0	90	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	85	0	0	0	0	0	0	0	0	0	0	0	0	86	0	0	0	0	0	0	0	0	0	0	0	0	0	0	87	0	0	0	0	0	0	0	0	0	0	0	0	0	0	88	0	0	0	280	0	0	0	0	0	0	0	0	0	0	0	0	89	0	0	0	281	0	0	0	0	0	0	0	0	0	0	0	0	90	0	0	0	282	0	0	0	0	0	0	0	0	0	0	0	0	0	0	91	0	0	0	283	0	0	0	0	0	0	0	0	0	0	0	0	0	0	92	0	0	0	284	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	93	0	0	0	285	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	322	0	0	0	0	0	0	0	0	323	0	0	0	0	0	0	0	0	0	0	324	0	0	0	0	0	0	0	0	127	0	0	0	325	0	0	0	0	0	0	0	0	128	0	0	0	326	0	0	0	0	0	0	0	0	0	0	129	0	0	0	327	0	0	0	0	0	0	0	0	0	0	130	0	0	0	0	0	328	0	0	0	0	0	0	0	0	0	0	131	0	0	0	0	0	329	0	0	0	0	0	0	0	0	0	0	132	0	0	0	0	0	330	0	0	0	0	0	0	0	0	0	0	0	0	133	0	0	0	0	0	331	0	0	0	0	0	0	0	0	0	0	0	0	134	0	0	0	0	0	332	0	0	0	0	0	0	0	0	0	0	0	0	0	0	135	0	0	0	0	0	333	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	127	0	0	0	0	0	0	0	0	128	0	0	0	0	0	0	0	0	0	0	129	0	0	0	0	0	0	0	0	322	0	0	0	130	0	0	0	0	0	0	0	0	323	0	0	0	131	0	0	0	0	0	0	0	0	0	0	324	0	0	0	132	0	0	0	0	0	0	0	0	0	0	325	0	0	0	0	0	133	0	0	0	0	0	0	0	0	0	0	326	0	0	0	0	0	134	0	0	0	0	0	0	0	0	0	0	327	0	0	0	0	0	135	0	0	0	0	0	0	0	0	0	0	0	0	328	0	0	0	0	0	136	0	0	0	0	0	0	0	0	0	0	0	0	329	0	0	0	0	0	137	0	0	0	0	0	0	0	0	0	0	0	0	0	0	330	0	0	0	0	0	138	0
0	0	0	350	0	0	0	0	0	0	351	0	155	0	0	0	0	0	0	352	0	156	0	0	0	0	0	0	0	0	353	0	157	0	0	0	0	0	0	0	0	0	0	354	0	158	0	0	0	0	0	0	0	0	0	0	355	0	159	0	0	0	0	0	0	0	0	0	0	0	0	356	0	160	0	0	0	0	0	0	0	0	0	0	0	0	357	0	0	0	161	0	0	0	0	0	0	0	0	0	0	0	0	358	0	0	0	162	0	0	0	0	0	0	0	0	0	0	0	0	359	0	0	0	163	0	0	0	0	0	0	0	0	0	0	0	0	0	0	360	0	0	0	164	0	0	0	0	0	0	0	0	0	0	0	0	0	0	361	0	0	0	165	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	362	0	0	0	166	0	0
0	0	0	0	155	0	0	0	0	0	0	156	0	350	0	0	0	0	0	0	157	0	351	0	0	0	0	0	0	0	0	158	0	352	0	0	0	0	0	0	0	0	0	0	159	0	353	0	0	0	0	0	0	0	0	0	0	160	0	354	0	0	0	0	0	0	0	0	0	0	0	0	161	0	355	0	0	0	0	0	0	0	0	0	0	0	0	162	0	0	0	356	0	0	0	0	0	0	0	0	0	0	0	0	163	0	0	0	357	0	0	0	0	0	0	0	0	0	0	0	0	164	0	0	0	358	0	0	0	0	0	0	0	0	0	0	0	0	0	0	165	0	0	0	359	0	0	0	0	0	0	0	0	0	0	0	0	0	0	166	0	0	0	360	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	167	0	0	0	361	0
364	0	0	169	0	365	0	0	0	0	170	0	0	0	366	0	0	0	0	171	0	0	0	367	0	0	0	0	0	0	172	0	0	0	368	0	0	0	0	0	0	0	0	173	0	0	0	369	0	0	0	0	0	0	0	0	174	0	0	0	370	0	0	0	0	0	0	0	0	0	0	175	0	0	0	371	0	0	0	0	0	0	0	0	0	0	176	0	0	0	0	0	372	0	0	0	0	0	0	0	0	0	0	177	0	0	0	0	0	373	0	0	0	0	0	0	0	0	0	0	178	0	0	0	0	0	374	0	0	0	0	0	0	0	0	0	0	0	0	179	0	0	0	0	0	375	0	0	0	0	0	0	0	0	0	0	0	0	180	0	0	0	0	0	376	0	0	0	0	0	0	0	0	0	0	0	0	0	0	181	0	0	0	0	0	377
169	0	0	0	364	170	0	0	0	0	0	365	0	0	171	0	0	0	0	0	366	0	0	172	0	0	0	0	0	0	0	367	0	0	173	0	0	0	0	0	0	0	0	0	368	0	0	174	0	0	0	0	0	0	0	0	0	369	0	0	175	0	0	0	0	0	0	0	0	0	0	0	370	0	0	176	0	0	0	0	0	0	0	0	0	0	0	371	0	0	0	0	177	0	0	0	0	0	0	0	0	0	0	0	372	0	0	0	0	178	0	0	0	0	0	0	0	0	0	0	0	373	0	0	0	0	179	0	0	0	0	0	0	0	0	0	0	0	0	0	374	0	0	0	0	180	0	0	0	0	0	0	0	0	0	0	0	0	0	375	0	0	0	0	181	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	376	0	0	0	0	182
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	196	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	197	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	198	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	2	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	3	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	308	0	0	0	0	0	0	0	0	0	0	309	0	0	0	0	0	0	0	0	0	0	0	0	310	0	0	0	0	0	0	0	0	0	0	0	0	113	0	311	0	0	0	0	0	0	0	0	0	0	0	0	114	0	312	0	0	0	0	0	0	0	0	0	0	0	0	0	0	115	0	313	0	0	0	0	0	0	0	0	0	0	0	0	0	0	116	0	314	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	117	0	315	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	118	0	316	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	119	0	317	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	113	0	0	0	0	0	0	0	0	0	0	114	0	0	0	0	0	0	0	0	0	0	0	0	115	0	0	0	0	0	0	0	0	0	0	0	0	308	0	116	0	0	0	0	0	0	0	0	0	0	0	0	309	0	117	0	0	0	0	0	0	0	0	0	0	0	0	0	0	310	0	118	0	0	0	0	0	0	0	0	0	0	0	0	0	0	311	0	119	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	312	0	120	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	313	0	121	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	314	0	122	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	364	0	0	0	0	169	365	0	0	0	0	0	0	0	170	0	366	0	0	0	0	0	0	0	0	171	0	367	0	0	0	0	0	0	0	0	172	0	368	0	0	0	0	0	0	0	0	0	0	173	0	369	0	0	0	0	0	0	0	0	0	0	0	0	174	0	370	0	0	0	0	0	0	0	0	0	0	0	0	175	0	371	0	0	0	0	0	0	0	0	0	0	0	0	0	0	176	0	372	0	0	0	0	0	0	0	0	0	0	0	0	0	0	177	0	373	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	178	0	374	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	179	0	375	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	180	0	376	0	0	0	0	0	0	0	0	0	0	0	0
0	0	169	0	0	0	0	0	170	364	0	0	0	0	0	0	365	0	171	0	0	0	0	0	0	0	0	366	0	172	0	0	0	0	0	0	0	0	367	0	173	0	0	0	0	0	0	0	0	0	0	368	0	174	0	0	0	0	0	0	0	0	0	0	0	0	369	0	175	0	0	0	0	0	0	0	0	0	0	0	0	370	0	176	0	0	0	0	0	0	0	0	0	0	0	0	0	0	371	0	177	0	0	0	0	0	0	0	0	0	0	0	0	0	0	372	0	178	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	373	0	179	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	374	0	180	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	375	0	181	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	266	0	0	0	0	0	0	0	0	0	0	0	0	0	0	267	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	268	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	269	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	71	0	270	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	72	0	271	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	73	0	272	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	71	0	0	0	0	0	0	0	0	0	0	0	0	0	0	72	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	73	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	74	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	266	0	75	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	267	0	76	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	268	0	77	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	350	0	0	0	0	0	0	0	0	351	0	0	0	0	0	0	0	0	155	0	352	0	0	0	0	0	0	0	0	156	0	353	0	0	0	0	0	0	0	0	0	0	157	0	354	0	0	0	0	0	0	0	0	0	0	0	0	158	0	355	0	0	0	0	0	0	0	0	0	0	0	0	159	0	356	0	0	0	0	0	0	0	0	0	0	0	0	0	0	160	0	357	0	0	0	0	0	0	0	0	0	0	0	0	0	0	161	0	358	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	162	0	359	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	163	0	360	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	164	0	361	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	155	0	0	0	0	0	0	156	0	0	0	0	0	0	0	0	350	0	157	0	0	0	0	0	0	0	0	351	0	158	0	0	0	0	0	0	0	0	0	0	352	0	159	0	0	0	0	0	0	0	0	0	0	0	0	353	0	160	0	0	0	0	0	0	0	0	0	0	0	0	354	0	161	0	0	0	0	0	0	0	0	0	0	0	0	0	0	355	0	162	0	0	0	0	0	0	0	0	0	0	0	0	0	0	356	0	163	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	357	0	164	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	358	0	165	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	359	0	166	0	0	0	0	0	0	0	0	0	0	0	0	0
0	183	378	0	0	0	0	184	379	0	0	0	0	0	0	0	0	185	380	0	0	0	0	0	0	0	0	0	186	381	0	0	0	0	0	0	0	0	0	187	382	0	0	0	0	0	0	0	0	0	0	0	188	383	0	0	0	0	0	0	0	0	0	0	0	0	0	189	384	0	0	0	0	0	0	0	0	0	0	0	0	0	190	385	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	191	386	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	192	387	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	193	388	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	194	389	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	195	390	0	0	0	0	0	0	0	0	0	0	0

==> anc/SG_Data/SG_StructConstMatrixCosR2p0Ec26.dat <==
0	1	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
1	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0	1
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0	0
0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	0	1	0	0

==> anc/SG_TimeEvolution.m <==
%This script simulates the time evolution of the cosine operator in
%the sine-Gordon theory after a quantum quench. The initial state is
%the ground state of the unperturbed (compactified free boson) CFT
%The compactification radius is R=2.0, the volume L can be changed
%as well as the energy cut-off up to Ec=26.
%The output is a .png file showing the time evolved expectation value of the
%cosine operator under sine-Gordon dynamics.
%This problem was anaylised in more detail in 10.1103/PhysRevA.100.013613.



cd(fileparts(which('CFTCSA_SG_Spectrum.m')));
addpath(genpath(pwd));


%L: the volume
clearvars L
L=10;

%T: Maximum time for the evolution equavted with the volume L
clearvars T
T=L;

%Ec: the energy cut-off
clearvars Ec
Ec=24;

%Nt: number of equally spaced time instances from 0 to T
clearvars Nt
Nt=201;

%ChebyshevMaxN: number of terms kept in the Chebyshev-Bessel expansion
%It is worth checking that T*a (introduced later) is smaller then ChebyshevMaxN.
clearvars ChebyshevMaxN
ChebyshevMaxN=250;

clearvars CentralCharge
global CentralCharge
CentralCharge=1;
global PrimaryWeights
PrimaryWeights=[1/8 1/8];

clearvars ChiralDescriptor
global ChiralDescriptor
ChiralDescriptor=load('SG_ChiralDescriptorR2p0Ec26.dat');
clearvars HDescriptorList
global HDescriptor
HDescriptor=load('SG_HilbertSpaceDescriptorR2p0Ec26.dat');

clearvars StructConstMatrix
StructConstMatrix={};
StructConstMatrix{end+1}=load('SG_StructConstMatrixCosR2p0Ec26.dat');

%There are infinitely many primary operators in the theory free massless compact boson CFTCSA
%nevertheless we use only the linear combination (cosine) of the two vertex operators V_1 and V_-1
%which have identitcal confomal wights.
%We treat these operator together as V_1 + V_-1=2*Cos.
%In the Hamiltonian, a division by 1/2 is achieved by using half of the original coupling kappa in the variables couplings.Cos
%When computiong the only the operator action, the division is taken into acocutn by hand.


%We also load the matrix descriptor of the cosine operator
clearvars OpDescriptorMatrix
global OpDescriptorMatrix
OpDescriptorMatrix={};
OpDescriptorMatrix{end+1}=load('SG_OpDescriptorMatrixCosR2p0Ec26.dat');
clearvars OpList
global OpList
OpList=ImportMatFilesNoSparse(max(max(OpDescriptorMatrix{1})), 'SG_OpListCosR2p0Ec26.mat');

%The maximal element of the matrix descriptors correspond to the total
%number of the chiral blocks of the cosnone.


OpList=OpList.';

%OpList has to be an (n,1) cell array in our case (with only one primary field)

L=abs(real(L));
% The volume L is a real number, above we make sure about it.

Ec=2*floor(abs(real(Ec))/2);
% The Cut-off Ec is an even number, smaller than 26
if Ec>26
    Ec=26;
end
% We make sure Ec is eventually an even positive integer not larger than 26.


clearvars couplings
couplings=0.1682250943707841;

%couplings has only one element, as we have one perturbing field
%couplings equals kappa/2 in the PCFT language, the /2 accounts for the the /2 in the definition
%of cosine as cos(x)=1/2 (exp(ix)+exp(-ix)) which is not taken into account by the perturbing operators.

format long

%computing the diension of the Hilber space (required by 'eigs').
clearvars dim
dim = 0;
%for jj=1:size(HDescriptor,1)
%    dim=dim+(ChiralDescriptor(HDescriptor(jj,1),2)^2);
%end

clearvars mask
mask = ChiralDescriptor(HDescriptor(:,1),1) + ChiralDescriptor(HDescriptor(:,2),1) > Ec;
MaxIndex = sum(~mask);
dim = sum(ChiralDescriptor(HDescriptor(1:MaxIndex,1),2)...
        .* ChiralDescriptor(HDescriptor(1:MaxIndex,2),2));

clearvars NumEvals
NumEvals = 1;

clearvars opts
opts.issym = true;


clearvars Hfun
Hfun = @(x) ApplyHamiltonian(L,couplings,x, Ec, ChiralDescriptor, HDescriptor, OpDescriptorMatrix, OpDescriptorMatrix, StructConstMatrix);


clearvars eigvals
clearvars eigvects

tic
    [eigvects,eigvals] = eigs(Hfun,dim,NumEvals,'smallestreal', opts);
toc

%We compute the maximum and minimum eigeneregies to determine a and b=\bar{H}.
clearvars EMin
EMin=eigs(Hfun,dim,NumEvals,'smallestreal',opts);
clearvars EMax
EMax=eigs(Hfun,dim,NumEvals,'largestreal',opts);

clearvars a
clearvars b
a=max((EMax-EMin)/2*1.1, 1.0)
b=(EMax+EMin)/2

clearvars Vector
Vector=zeros(dim,1);
Vector(1,1)=1;

clearvars ArrayOfTimeEvolvedVector

tic
ArrayOfTimeEvolvedVector=TimeEvolutionChebyshev(T, Nt, a, b, ChebyshevMaxN, L, couplings, Vector,Ec,ChiralDescriptor, HDescriptor, OpDescriptorMatrix, OpDescriptorMatrix, StructConstMatrix);

toc

%We check if the norms of the t=0 and t=T vectors is the same benchmarking
%the validity of the time evolution ruoutine.

dot(ArrayOfTimeEvolvedVector(:,1),ArrayOfTimeEvolvedVector(:,1))
dot(ArrayOfTimeEvolvedVector(:,Nt),ArrayOfTimeEvolvedVector(:,Nt))

clearvars CosTab
CosTab=[]
clearvars tTab
tTab=[]


%With the time evolved vectors, we compute the expectation value
%of the Cosine operator at each time instant
for jj=1:Nt
    CosTab(end+1)=dot(ArrayOfTimeEvolvedVector(:,jj),ApplyOperator(1,ArrayOfTimeEvolvedVector(:,jj),Ec,ChiralDescriptor,HDescriptor,OpDescriptorMatrix{1},OpDescriptorMatrix{1},StructConstMatrix{1}))/2;
    tTab(end+1)=(jj-1)*T/(Nt-1);
end

%We plot the time dependent expectation value
%of the Cosine operator wrt. the elapsed time
hold on
title({'Time evolution of the Cosine operator in the sG model, quenching from the CFT ground state', strcat('L=',num2str(L), ', Tmax=', num2str(T), ', Ec=', num2str(Ec), ', R=2')})
xlabel('$t*m_1$','Interpreter','latex')
ylabel('$\langle :\cos(\phi/R): \rangle_t$','Interpreter','latex')
plot(tTab,real(CosTab))
print('CosTPlot','-dpng')
hold off



==> anc/TensorFromVector.m <==
function VectorInTensors=TensorFromVector(Vector, ChiralDescriptor, HDescriptor)

% This function transforms a conventional vector (either row or column)
% to a list of matrix blocks. This list is of row or column type depending on
% whether the initial vector is a row or column vector. The matrices in the output are sparse ones.
% For its perferomance besides the initial vector the
% Chiral ('ChiralDescriptor') and Hilbert Space Descriptors ('HDescriptor') are to pass to the function too.
% The output variable is 'VectorIntensors', the input vecor is 'Vector'.


    l=size(HDescriptor,1);                  % Number of blocks, denoted by 'l' determined from the Hilber Space Descriptor
    clearvars counter;
    counter=1;                              % This variable tells us from which element of the vector
                                            % we shall take an appropriate part (with appropriate length), which is then transformed to matrix

    VectorInTensors={};                     % Initialising and empty list for the blocks
    for i=1:l                               % We enter the for cycle and add the matrix blocks consecutively to the list

        VectorInTensors{end+1}=sparse(reshape(Vector(counter:counter-1+ChiralDescriptor(HDescriptor(i,1),2)*ChiralDescriptor(HDescriptor(i,2),2)), ChiralDescriptor(HDescriptor(i,1),2),ChiralDescriptor(HDescriptor(i,2),2)));
        counter=counter+ChiralDescriptor(HDescriptor(i,1),2)*ChiralDescriptor(HDescriptor(i,2),2);
                                            
                                            % We use the MATLAB 'reshape' routine to create the matrix blocks.
                                            % 'ChiralDescriptor(HDescriptor(i,1),2)' and 'ChiralDescriptor(HDescriptor(i,2),2))'
                                            % tells us the dimensions (# of row and columns) of the new matrices
                                            % 'ChiralDescriptor(HDescriptor(i,1),2)*ChiralDescriptor(HDescriptor(i,2),2))' equals
                                            % the number of elements from the vector we have to transform
                                            % we update the variable counter too
    end
    if size(Vector,2) == 1 %i.e. column vector input
                                            % Here we make sure: column from column input and row from row.
                                            % When the input vector is a  column, by transposition we give back a column list of blocks.
        VectorInTensors = transpose(VectorInTensors);
    end
    VectorInTensors;
end


==> anc/TensorFromVectorNoSparse.m <==
function VectorInTensors=TensorFromVectorNoSparse(Vector, ChiralDescriptor, HDescriptor)

% This function transforms a conventional vector (either row or column)
% to a list of matrix blocks. This list is of row or column type depending on
% whether the initial vector is a row or column vector. The matrices in the output are not sparse ones.
% For its perferomance besides the initial vector the
% Chiral ('ChiralDescriptor') and Hilbert Space Descriptors ('HDescriptor') are to pass to the function too.
% The output variable is 'VectorIntensors', the input vecor is 'Vector'.

    l=size(HDescriptor,1);              % Number of blocks, denoted by 'l' determined from the Hilber Space Descriptor
    clearvars counter;
    counter=1;                          % This variable tells us from which element of the vector
                                        % we shall take an appropriate part (with appropriate length), which is then transformed to matrix

    VectorInTensors={};                 % Initialising and empty list for the blocks
    for i=1:l                           % We enter the for cycle and add the matrix blocks consecutively to the list
                                       
        VectorInTensors{end+1}=reshape(Vector(counter:counter-1+ChiralDescriptor(HDescriptor(i,1),2)*ChiralDescriptor(HDescriptor(i,2),2)), ChiralDescriptor(HDescriptor(i,1),2),ChiralDescriptor(HDescriptor(i,2),2));
        counter=counter+ChiralDescriptor(HDescriptor(i,1),2)*ChiralDescriptor(HDescriptor(i,2),2);

                                        % We use the MATLAB 'reshape' routine to create the matrix blocks.
                                        % 'ChiralDescriptor(HDescriptor(i,1),2)' and 'ChiralDescriptor(HDescriptor(i,2),2))'
                                        % tells us the dimensions (# of row and columns) of the new matrices
                                        % 'ChiralDescriptor(HDescriptor(i,1),2)*ChiralDescriptor(HDescriptor(i,2),2))' equals
                                        % the number of elements from the vector we have to transform
                                        % we update the variable counter too
    end
    if size(Vector,2) == 1 %i.e. column vector input
                                        % Here we make sure: column from column input and row from row.
                                        % When the input vector is a  column, by transposition we give back a column list of blocks.
        VectorInTensors = transpose(VectorInTensors);
    end
    VectorInTensors;
end


==> anc/TimeEvolutionChebyshev.m <==
function ArrayOfTimeEvolvedVector=TimeEvolutionChebyshev(t, Nt, a, b, N, L,...
    Couplings, Vector,Ecut,ChiralDescriptor, HDescriptor,...
    OpDescriptorMatricesL, OpDescriptorMatricesR, StructConstMatrices)

% A function generating time evolution, time evoution with ApplyHamiltonian
% from 0 to 't', with 'Nt' time slices
% (time=0 is the 1st, time=t is the Nt-th time slice)
% In the Chebyshev-Bessel expansion in fact we time evolve with Exp(-i(H-b)/a (at)), 
% where 'b' is a shift that is included to avoid a too big rescaling factor 'a'.
% The phase factor Exp(+ibHt) is recovered, hence the function gives the
% time evolution with the phase factors coming from 'Exp(-iHt)'
%
% 'a' is the scaling for Bessel-Chebyshev expansion of exp
% 'N' as upper truncation of Bessel-Chebyshev expansion of the exponential function

% Further arguments of the functions are the descriptors (ChiralDescriptor, HDescriptor, OpDescriptorMatrices)
% the structure constants in the StructConstMatrices
% the volume 'L' and the 'Couplings' variables which are used by the ApplyHamiltonian function.
% Ecut is the conformal energy cutoff parameter.

% The initial vector is 'Vector' which is a conventional (either row or column) vector but during the time evolution
% they are transformed into the block version.

% The output is an array of vectors corresponding to different time instance. If the initial vecor is a row vecor
% the different rows of the output array are the different vectors and vice versa.

global ChebyshevTVector;
ChebyshevTVector=[];

% We define the initial state as a column vector for our algorithm, if
% Vector is not a column vector, we transpose it.
if size(Vector,1) == 1 && size(Vector,2) > 1
    InitialVector = Vector.';
else
    InitialVector = Vector;
end

% We define the first two elements of the T_n(H/a)|psi_0> series (n=0,1)

ChebyshevTVector=[InitialVector 1/a*(ApplyHamiltonian(L, Couplings, InitialVector,Ecut,ChiralDescriptor, HDescriptor, OpDescriptorMatricesL, OpDescriptorMatricesR, StructConstMatrices)-b*InitialVector)];

for ii=3:N+1
    ChebyshevTVector=[ChebyshevTVector 2/a*(ApplyHamiltonian(L, Couplings, ChebyshevTVector(:,ii-1), Ecut, ChiralDescriptor, HDescriptor,OpDescriptorMatricesL, OpDescriptorMatricesR, StructConstMatrices)-b*ChebyshevTVector(:,ii-1))-ChebyshevTVector(:,ii-2)];
end


ArrayOfTimeEvolvedVector=InitialVector;

% We compute the trucated exponential expansion
for nt=1:(Nt-1)
    
TimeEvolvedVector=besselj(0,a*nt*t/(Nt-1))*ChebyshevTVector(:,1);

for n=1:N
    TimeEvolvedVector=TimeEvolvedVector+2*((-i)^n)*besselj(n,a*nt*t/(Nt-1))*ChebyshevTVector(:,n+1);
end

TimeEvolvedVector=exp(-i*b*nt*t/(Nt-1))*TimeEvolvedVector;
ArrayOfTimeEvolvedVector=[ArrayOfTimeEvolvedVector TimeEvolvedVector];

end


% Finally we make sure that if initial vector is 'Vector' which is a  row/column vector then
% the different rows/columns of the array 'ArrayOfTimeEvolvedVector' correspond to time evolved vectors at various times.

if size(Vector,1) == 1 && size(Vector,2) > 1
    ArrayOfTimeEvolvedVector=ArrayOfTimeEvolvedVector.';
end

end


==> anc/TricriticalIsing_Data/Tricrit_ChirDesc_Ncut15.dat <==
0.	1
0.0375	1
0.1	1
0.4375	1
0.6	1
1.5	1
1.0375	1
1.1	1
1.4375	1
1.6	1
2.5	1
2.	1
2.0375	2
2.1	1
2.4375	1
2.6	2
3.5	2
3.	1
3.0375	3
3.1	2
3.4375	2
3.6	2
4.5	2
4.	2
4.0375	4
4.1	3
4.4375	3
4.6	4
5.5	3
5.	2
5.0375	6
5.1	4
5.4375	4
5.6	5
6.5	4
6.	4
6.0375	8
6.1	6
6.4375	6
6.6	7
7.5	6
7.	4
7.0375	11
7.1	8
7.4375	8
7.6	9
8.5	7
8.	7
8.0375	15
8.1	11
8.4375	10
8.6	13
9.5	10
9.	8
9.0375	20
9.1	14
9.4375	14
9.6	16
10.5	13
10.	12
10.0375	26
10.1	19
10.4375	18
10.6	22
11.5	17
11.	14
11.0375	34
11.1	24
11.4375	23
11.6	27
12.5	21
12.	20
12.0375	44
12.1	32
12.4375	30
12.6	36
13.5	28
13.	23
13.0375	56
13.1	40
13.4375	38
13.6	45
14.5	34
14.	32
14.0375	71
14.1	51
14.4375	48
14.6	58
15.5	44
15.	38
15.0375	90
15.1	64
15.4375	61
15.6	71
16.5	54

==> anc/TricriticalIsing_Data/Tricrit_EpsMatDescL_Ncut15.dat <==
0	0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16	0	0	0
0	17	0	18	0	0	19	0	20	0	0	0	21	0	22	0	0	0	23	0	24	0	0	0	25	0	26	0	0	0	27	0	28	0	0	0	29	0	30	0	0	0	31	0	32	0	0	0	33	0	34	0	0	0	35	0	36	0	0	0	37	0	38	0	0	0	39	0	40	0	0	0	41	0	42	0	0	0	43	0	44	0	0	0	45	0	46	0	0	0	47	0	48	0	0
49	0	0	0	50	0	0	0	0	51	0	52	0	0	0	53	0	54	0	0	0	55	0	56	0	0	0	57	0	58	0	0	0	59	0	60	0	0	0	61	0	62	0	0	0	63	0	64	0	0	0	65	0	66	0	0	0	67	0	68	0	0	0	69	0	70	0	0	0	71	0	72	0	0	0	73	0	74	0	0	0	75	0	76	0	0	0	77	0	78	0	0	0	79	0
0	80	0	0	0	0	81	0	0	0	0	0	82	0	0	0	0	0	83	0	0	0	0	0	84	0	0	0	0	0	85	0	0	0	0	0	86	0	0	0	0	0	87	0	0	0	0	0	88	0	0	0	0	0	89	0	0	0	0	0	90	0	0	0	0	0	91	0	0	0	0	0	92	0	0	0	0	0	93	0	0	0	0	0	94	0	0	0	0	0	95	0	0	0	0
0	0	96	0	0	97	0	98	0	0	99	0	0	100	0	0	101	0	0	102	0	0	103	0	0	104	0	0	105	0	0	106	0	0	107	0	0	108	0	0	109	0	0	110	0	0	111	0	0	112	0	0	113	0	0	114	0	0	115	0	0	116	0	0	117	0	0	118	0	0	119	0	0	120	0	0	121	0	0	122	0	0	123	0	0	124	0	0	125	0	0	126	0	0	127
0	0	0	0	128	0	0	0	0	129	0	0	0	0	0	130	0	0	0	0	0	131	0	0	0	0	0	132	0	0	0	0	0	133	0	0	0	0	0	134	0	0	0	0	0	135	0	0	0	0	0	136	0	0	0	0	0	137	0	0	0	0	0	138	0	0	0	0	0	139	0	0	0	0	0	140	0	0	0	0	0	141	0	0	0	0	0	142	0	0	0	0	0	143	0
0	144	0	145	0	0	146	0	147	0	0	0	148	0	149	0	0	0	150	0	151	0	0	0	152	0	153	0	0	0	154	0	155	0	0	0	156	0	157	0	0	0	158	0	159	0	0	0	160	0	161	0	0	0	162	0	163	0	0	0	164	0	165	0	0	0	166	0	167	0	0	0	168	0	169	0	0	0	170	0	171	0	0	0	172	0	173	0	0	0	174	0	175	0	0
176	0	0	0	177	0	0	0	0	178	0	179	0	0	0	180	0	181	0	0	0	182	0	183	0	0	0	184	0	185	0	0	0	186	0	187	0	0	0	188	0	189	0	0	0	190	0	191	0	0	0	192	0	193	0	0	0	194	0	195	0	0	0	196	0	197	0	0	0	198	0	199	0	0	0	200	0	201	0	0	0	202	0	203	0	0	0	204	0	205	0	0	0	206	0
0	207	0	0	0	0	208	0	0	0	0	0	209	0	0	0	0	0	210	0	0	0	0	0	211	0	0	0	0	0	212	0	0	0	0	0	213	0	0	0	0	0	214	0	0	0	0	0	215	0	0	0	0	0	216	0	0	0	0	0	217	0	0	0	0	0	218	0	0	0	0	0	219	0	0	0	0	0	220	0	0	0	0	0	221	0	0	0	0	0	222	0	0	0	0
0	0	223	0	0	224	0	225	0	0	226	0	0	227	0	0	228	0	0	229	0	0	230	0	0	231	0	0	232	0	0	233	0	0	234	0	0	235	0	0	236	0	0	237	0	0	238	0	0	239	0	0	240	0	0	241	0	0	242	0	0	243	0	0	244	0	0	245	0	0	246	0	0	247	0	0	248	0	0	249	0	0	250	0	0	251	0	0	252	0	0	253	0	0	254
0	0	0	0	255	0	0	0	0	256	0	0	0	0	0	257	0	0	0	0	0	258	0	0	0	0	0	259	0	0	0	0	0	260	0	0	0	0	0	261	0	0	0	0	0	262	0	0	0	0	0	263	0	0	0	0	0	264	0	0	0	0	0	265	0	0	0	0	0	266	0	0	0	0	0	267	0	0	0	0	0	268	0	0	0	0	0	269	0	0	0	0	0	270	0
0	0	271	0	0	0	0	272	0	0	0	0	0	273	0	0	0	0	0	274	0	0	0	0	0	275	0	0	0	0	0	276	0	0	0	0	0	277	0	0	0	0	0	278	0	0	0	0	0	279	0	0	0	0	0	280	0	0	0	0	0	281	0	0	0	0	0	282	0	0	0	0	0	283	0	0	0	0	0	284	0	0	0	0	0	285	0	0	0	0	0	286	0	0	0
0	287	0	288	0	0	289	0	290	0	0	0	291	0	292	0	0	0	293	0	294	0	0	0	295	0	296	0	0	0	297	0	298	0	0	0	299	0	300	0	0	0	301	0	302	0	0	0	303	0	304	0	0	0	305	0	306	0	0	0	307	0	308	0	0	0	309	0	310	0	0	0	311	0	312	0	0	0	313	0	314	0	0	0	315	0	316	0	0	0	317	0	318	0	0
319	0	0	0	320	0	0	0	0	321	0	322	0	0	0	323	0	324	0	0	0	325	0	326	0	0	0	327	0	328	0	0	0	329	0	330	0	0	0	331	0	332	0	0	0	333	0	334	0	0	0	335	0	336	0	0	0	337	0	338	0	0	0	339	0	340	0	0	0	341	0	342	0	0	0	343	0	344	0	0	0	345	0	346	0	0	0	347	0	348	0	0	0	349	0
0	350	0	0	0	0	351	0	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0	365	0	0	0	0
0	0	366	0	0	367	0	368	0	0	369	0	0	370	0	0	371	0	0	372	0	0	373	0	0	374	0	0	375	0	0	376	0	0	377	0	0	378	0	0	379	0	0	380	0	0	381	0	0	382	0	0	383	0	0	384	0	0	385	0	0	386	0	0	387	0	0	388	0	0	389	0	0	390	0	0	391	0	0	392	0	0	393	0	0	394	0	0	395	0	0	396	0	0	397
0	0	0	0	398	0	0	0	0	399	0	0	0	0	0	400	0	0	0	0	0	401	0	0	0	0	0	402	0	0	0	0	0	403	0	0	0	0	0	404	0	0	0	0	0	405	0	0	0	0	0	406	0	0	0	0	0	407	0	0	0	0	0	408	0	0	0	0	0	409	0	0	0	0	0	410	0	0	0	0	0	411	0	0	0	0	0	412	0	0	0	0	0	413	0
0	0	414	0	0	0	0	415	0	0	0	0	0	416	0	0	0	0	0	417	0	0	0	0	0	418	0	0	0	0	0	419	0	0	0	0	0	420	0	0	0	0	0	421	0	0	0	0	0	422	0	0	0	0	0	423	0	0	0	0	0	424	0	0	0	0	0	425	0	0	0	0	0	426	0	0	0	0	0	427	0	0	0	0	0	428	0	0	0	0	0	429	0	0	0
0	430	0	431	0	0	432	0	433	0	0	0	434	0	435	0	0	0	436	0	437	0	0	0	438	0	439	0	0	0	440	0	441	0	0	0	442	0	443	0	0	0	444	0	445	0	0	0	446	0	447	0	0	0	448	0	449	0	0	0	450	0	451	0	0	0	452	0	453	0	0	0	454	0	455	0	0	0	456	0	457	0	0	0	458	0	459	0	0	0	460	0	461	0	0
462	0	0	0	463	0	0	0	0	464	0	465	0	0	0	466	0	467	0	0	0	468	0	469	0	0	0	470	0	471	0	0	0	472	0	473	0	0	0	474	0	475	0	0	0	476	0	477	0	0	0	478	0	479	0	0	0	480	0	481	0	0	0	482	0	483	0	0	0	484	0	485	0	0	0	486	0	487	0	0	0	488	0	489	0	0	0	490	0	491	0	0	0	492	0
0	493	0	0	0	0	494	0	0	0	0	0	495	0	0	0	0	0	496	0	0	0	0	0	497	0	0	0	0	0	498	0	0	0	0	0	499	0	0	0	0	0	500	0	0	0	0	0	501	0	0	0	0	0	502	0	0	0	0	0	503	0	0	0	0	0	504	0	0	0	0	0	505	0	0	0	0	0	506	0	0	0	0	0	507	0	0	0	0	0	508	0	0	0	0
0	0	509	0	0	510	0	511	0	0	512	0	0	513	0	0	514	0	0	515	0	0	516	0	0	517	0	0	518	0	0	519	0	0	520	0	0	521	0	0	522	0	0	523	0	0	524	0	0	525	0	0	526	0	0	527	0	0	528	0	0	529	0	0	530	0	0	531	0	0	532	0	0	533	0	0	534	0	0	535	0	0	536	0	0	537	0	0	538	0	0	539	0	0	540
0	0	0	0	541	0	0	0	0	542	0	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0	555	0	0	0	0	0	556	0
0	0	557	0	0	0	0	558	0	0	0	0	0	559	0	0	0	0	0	560	0	0	0	0	0	561	0	0	0	0	0	562	0	0	0	0	0	563	0	0	0	0	0	564	0	0	0	0	0	565	0	0	0	0	0	566	0	0	0	0	0	567	0	0	0	0	0	568	0	0	0	0	0	569	0	0	0	0	0	570	0	0	0	0	0	571	0	0	0	0	0	572	0	0	0
0	573	0	574	0	0	575	0	576	0	0	0	577	0	578	0	0	0	579	0	580	0	0	0	581	0	582	0	0	0	583	0	584	0	0	0	585	0	586	0	0	0	587	0	588	0	0	0	589	0	590	0	0	0	591	0	592	0	0	0	593	0	594	0	0	0	595	0	596	0	0	0	597	0	598	0	0	0	599	0	600	0	0	0	601	0	602	0	0	0	603	0	604	0	0
605	0	0	0	606	0	0	0	0	607	0	608	0	0	0	609	0	610	0	0	0	611	0	612	0	0	0	613	0	614	0	0	0	615	0	616	0	0	0	617	0	618	0	0	0	619	0	620	0	0	0	621	0	622	0	0	0	623	0	624	0	0	0	625	0	626	0	0	0	627	0	628	0	0	0	629	0	630	0	0	0	631	0	632	0	0	0	633	0	634	0	0	0	635	0
0	636	0	0	0	0	637	0	0	0	0	0	638	0	0	0	0	0	639	0	0	0	0	0	640	0	0	0	0	0	641	0	0	0	0	0	642	0	0	0	0	0	643	0	0	0	0	0	644	0	0	0	0	0	645	0	0	0	0	0	646	0	0	0	0	0	647	0	0	0	0	0	648	0	0	0	0	0	649	0	0	0	0	0	650	0	0	0	0	0	651	0	0	0	0
0	0	652	0	0	653	0	654	0	0	655	0	0	656	0	0	657	0	0	658	0	0	659	0	0	660	0	0	661	0	0	662	0	0	663	0	0	664	0	0	665	0	0	666	0	0	667	0	0	668	0	0	669	0	0	670	0	0	671	0	0	672	0	0	673	0	0	674	0	0	675	0	0	676	0	0	677	0	0	678	0	0	679	0	0	680	0	0	681	0	0	682	0	0	683
0	0	0	0	684	0	0	0	0	685	0	0	0	0	0	686	0	0	0	0	0	687	0	0	0	0	0	688	0	0	0	0	0	689	0	0	0	0	0	690	0	0	0	0	0	691	0	0	0	0	0	692	0	0	0	0	0	693	0	0	0	0	0	694	0	0	0	0	0	695	0	0	0	0	0	696	0	0	0	0	0	697	0	0	0	0	0	698	0	0	0	0	0	699	0
0	0	700	0	0	0	0	701	0	0	0	0	0	702	0	0	0	0	0	703	0	0	0	0	0	704	0	0	0	0	0	705	0	0	0	0	0	706	0	0	0	0	0	707	0	0	0	0	0	708	0	0	0	0	0	709	0	0	0	0	0	710	0	0	0	0	0	711	0	0	0	0	0	712	0	0	0	0	0	713	0	0	0	0	0	714	0	0	0	0	0	715	0	0	0
0	716	0	717	0	0	718	0	719	0	0	0	720	0	721	0	0	0	722	0	723	0	0	0	724	0	725	0	0	0	726	0	727	0	0	0	728	0	729	0	0	0	730	0	731	0	0	0	732	0	733	0	0	0	734	0	735	0	0	0	736	0	737	0	0	0	738	0	739	0	0	0	740	0	741	0	0	0	742	0	743	0	0	0	744	0	745	0	0	0	746	0	747	0	0
748	0	0	0	749	0	0	0	0	750	0	751	0	0	0	752	0	753	0	0	0	754	0	755	0	0	0	756	0	757	0	0	0	758	0	759	0	0	0	760	0	761	0	0	0	762	0	763	0	0	0	764	0	765	0	0	0	766	0	767	0	0	0	768	0	769	0	0	0	770	0	771	0	0	0	772	0	773	0	0	0	774	0	775	0	0	0	776	0	777	0	0	0	778	0
0	779	0	0	0	0	780	0	0	0	0	0	781	0	0	0	0	0	782	0	0	0	0	0	783	0	0	0	0	0	784	0	0	0	0	0	785	0	0	0	0	0	786	0	0	0	0	0	787	0	0	0	0	0	788	0	0	0	0	0	789	0	0	0	0	0	790	0	0	0	0	0	791	0	0	0	0	0	792	0	0	0	0	0	793	0	0	0	0	0	794	0	0	0	0
0	0	795	0	0	796	0	797	0	0	798	0	0	799	0	0	800	0	0	801	0	0	802	0	0	803	0	0	804	0	0	805	0	0	806	0	0	807	0	0	808	0	0	809	0	0	810	0	0	811	0	0	812	0	0	813	0	0	814	0	0	815	0	0	816	0	0	817	0	0	818	0	0	819	0	0	820	0	0	821	0	0	822	0	0	823	0	0	824	0	0	825	0	0	826
0	0	0	0	827	0	0	0	0	828	0	0	0	0	0	829	0	0	0	0	0	830	0	0	0	0	0	831	0	0	0	0	0	832	0	0	0	0	0	833	0	0	0	0	0	834	0	0	0	0	0	835	0	0	0	0	0	836	0	0	0	0	0	837	0	0	0	0	0	838	0	0	0	0	0	839	0	0	0	0	0	840	0	0	0	0	0	841	0	0	0	0	0	842	0
0	0	843	0	0	0	0	844	0	0	0	0	0	845	0	0	0	0	0	846	0	0	0	0	0	847	0	0	0	0	0	848	0	0	0	0	0	849	0	0	0	0	0	850	0	0	0	0	0	851	0	0	0	0	0	852	0	0	0	0	0	853	0	0	0	0	0	854	0	0	0	0	0	855	0	0	0	0	0	856	0	0	0	0	0	857	0	0	0	0	0	858	0	0	0
0	859	0	860	0	0	861	0	862	0	0	0	863	0	864	0	0	0	865	0	866	0	0	0	867	0	868	0	0	0	869	0	870	0	0	0	871	0	872	0	0	0	873	0	874	0	0	0	875	0	876	0	0	0	877	0	878	0	0	0	879	0	880	0	0	0	881	0	882	0	0	0	883	0	884	0	0	0	885	0	886	0	0	0	887	0	888	0	0	0	889	0	890	0	0
891	0	0	0	892	0	0	0	0	893	0	894	0	0	0	895	0	896	0	0	0	897	0	898	0	0	0	899	0	900	0	0	0	901	0	902	0	0	0	903	0	904	0	0	0	905	0	906	0	0	0	907	0	908	0	0	0	909	0	910	0	0	0	911	0	912	0	0	0	913	0	914	0	0	0	915	0	916	0	0	0	917	0	918	0	0	0	919	0	920	0	0	0	921	0
0	922	0	0	0	0	923	0	0	0	0	0	924	0	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0	935	0	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0
0	0	938	0	0	939	0	940	0	0	941	0	0	942	0	0	943	0	0	944	0	0	945	0	0	946	0	0	947	0	0	948	0	0	949	0	0	950	0	0	951	0	0	952	0	0	953	0	0	954	0	0	955	0	0	956	0	0	957	0	0	958	0	0	959	0	0	960	0	0	961	0	0	962	0	0	963	0	0	964	0	0	965	0	0	966	0	0	967	0	0	968	0	0	969
0	0	0	0	970	0	0	0	0	971	0	0	0	0	0	972	0	0	0	0	0	973	0	0	0	0	0	974	0	0	0	0	0	975	0	0	0	0	0	976	0	0	0	0	0	977	0	0	0	0	0	978	0	0	0	0	0	979	0	0	0	0	0	980	0	0	0	0	0	981	0	0	0	0	0	982	0	0	0	0	0	983	0	0	0	0	0	984	0	0	0	0	0	985	0
0	0	986	0	0	0	0	987	0	0	0	0	0	988	0	0	0	0	0	989	0	0	0	0	0	990	0	0	0	0	0	991	0	0	0	0	0	992	0	0	0	0	0	993	0	0	0	0	0	994	0	0	0	0	0	995	0	0	0	0	0	996	0	0	0	0	0	997	0	0	0	0	0	998	0	0	0	0	0	999	0	0	0	0	0	1000	0	0	0	0	0	1001	0	0	0
0	1002	0	1003	0	0	1004	0	1005	0	0	0	1006	0	1007	0	0	0	1008	0	1009	0	0	0	1010	0	1011	0	0	0	1012	0	1013	0	0	0	1014	0	1015	0	0	0	1016	0	1017	0	0	0	1018	0	1019	0	0	0	1020	0	1021	0	0	0	1022	0	1023	0	0	0	1024	0	1025	0	0	0	1026	0	1027	0	0	0	1028	0	1029	0	0	0	1030	0	1031	0	0	0	1032	0	1033	0	0
1034	0	0	0	1035	0	0	0	0	1036	0	1037	0	0	0	1038	0	1039	0	0	0	1040	0	1041	0	0	0	1042	0	1043	0	0	0	1044	0	1045	0	0	0	1046	0	1047	0	0	0	1048	0	1049	0	0	0	1050	0	1051	0	0	0	1052	0	1053	0	0	0	1054	0	1055	0	0	0	1056	0	1057	0	0	0	1058	0	1059	0	0	0	1060	0	1061	0	0	0	1062	0	1063	0	0	0	1064	0
0	1065	0	0	0	0	1066	0	0	0	0	0	1067	0	0	0	0	0	1068	0	0	0	0	0	1069	0	0	0	0	0	1070	0	0	0	0	0	1071	0	0	0	0	0	1072	0	0	0	0	0	1073	0	0	0	0	0	1074	0	0	0	0	0	1075	0	0	0	0	0	1076	0	0	0	0	0	1077	0	0	0	0	0	1078	0	0	0	0	0	1079	0	0	0	0	0	1080	0	0	0	0
0	0	1081	0	0	1082	0	1083	0	0	1084	0	0	1085	0	0	1086	0	0	1087	0	0	1088	0	0	1089	0	0	1090	0	0	1091	0	0	1092	0	0	1093	0	0	1094	0	0	1095	0	0	1096	0	0	1097	0	0	1098	0	0	1099	0	0	1100	0	0	1101	0	0	1102	0	0	1103	0	0	1104	0	0	1105	0	0	1106	0	0	1107	0	0	1108	0	0	1109	0	0	1110	0	0	1111	0	0	1112
0	0	0	0	1113	0	0	0	0	1114	0	0	0	0	0	1115	0	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0	1125	0	0	0	0	0	1126	0	0	0	0	0	1127	0	0	0	0	0	1128	0
0	0	1129	0	0	0	0	1130	0	0	0	0	0	1131	0	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140	0	0	0	0	0	1141	0	0	0	0	0	1142	0	0	0	0	0	1143	0	0	0	0	0	1144	0	0	0
0	1145	0	1146	0	0	1147	0	1148	0	0	0	1149	0	1150	0	0	0	1151	0	1152	0	0	0	1153	0	1154	0	0	0	1155	0	1156	0	0	0	1157	0	1158	0	0	0	1159	0	1160	0	0	0	1161	0	1162	0	0	0	1163	0	1164	0	0	0	1165	0	1166	0	0	0	1167	0	1168	0	0	0	1169	0	1170	0	0	0	1171	0	1172	0	0	0	1173	0	1174	0	0	0	1175	0	1176	0	0
1177	0	0	0	1178	0	0	0	0	1179	0	1180	0	0	0	1181	0	1182	0	0	0	1183	0	1184	0	0	0	1185	0	1186	0	0	0	1187	0	1188	0	0	0	1189	0	1190	0	0	0	1191	0	1192	0	0	0	1193	0	1194	0	0	0	1195	0	1196	0	0	0	1197	0	1198	0	0	0	1199	0	1200	0	0	0	1201	0	1202	0	0	0	1203	0	1204	0	0	0	1205	0	1206	0	0	0	1207	0
0	1208	0	0	0	0	1209	0	0	0	0	0	1210	0	0	0	0	0	1211	0	0	0	0	0	1212	0	0	0	0	0	1213	0	0	0	0	0	1214	0	0	0	0	0	1215	0	0	0	0	0	1216	0	0	0	0	0	1217	0	0	0	0	0	1218	0	0	0	0	0	1219	0	0	0	0	0	1220	0	0	0	0	0	1221	0	0	0	0	0	1222	0	0	0	0	0	1223	0	0	0	0
0	0	1224	0	0	1225	0	1226	0	0	1227	0	0	1228	0	0	1229	0	0	1230	0	0	1231	0	0	1232	0	0	1233	0	0	1234	0	0	1235	0	0	1236	0	0	1237	0	0	1238	0	0	1239	0	0	1240	0	0	1241	0	0	1242	0	0	1243	0	0	1244	0	0	1245	0	0	1246	0	0	1247	0	0	1248	0	0	1249	0	0	1250	0	0	1251	0	0	1252	0	0	1253	0	0	1254	0	0	1255
0	0	0	0	1256	0	0	0	0	1257	0	0	0	0	0	1258	0	0	0	0	0	1259	0	0	0	0	0	1260	0	0	0	0	0	1261	0	0	0	0	0	1262	0	0	0	0	0	1263	0	0	0	0	0	1264	0	0	0	0	0	1265	0	0	0	0	0	1266	0	0	0	0	0	1267	0	0	0	0	0	1268	0	0	0	0	0	1269	0	0	0	0	0	1270	0	0	0	0	0	1271	0
0	0	1272	0	0	0	0	1273	0	0	0	0	0	1274	0	0	0	0	0	1275	0	0	0	0	0	1276	0	0	0	0	0	1277	0	0	0	0	0	1278	0	0	0	0	0	1279	0	0	0	0	0	1280	0	0	0	0	0	1281	0	0	0	0	0	1282	0	0	0	0	0	1283	0	0	0	0	0	1284	0	0	0	0	0	1285	0	0	0	0	0	1286	0	0	0	0	0	1287	0	0	0
0	1288	0	1289	0	0	1290	0	1291	0	0	0	1292	0	1293	0	0	0	1294	0	1295	0	0	0	1296	0	1297	0	0	0	1298	0	1299	0	0	0	1300	0	1301	0	0	0	1302	0	1303	0	0	0	1304	0	1305	0	0	0	1306	0	1307	0	0	0	1308	0	1309	0	0	0	1310	0	1311	0	0	0	1312	0	1313	0	0	0	1314	0	1315	0	0	0	1316	0	1317	0	0	0	1318	0	1319	0	0
1320	0	0	0	1321	0	0	0	0	1322	0	1323	0	0	0	1324	0	1325	0	0	0	1326	0	1327	0	0	0	1328	0	1329	0	0	0	1330	0	1331	0	0	0	1332	0	1333	0	0	0	1334	0	1335	0	0	0	1336	0	1337	0	0	0	1338	0	1339	0	0	0	1340	0	1341	0	0	0	1342	0	1343	0	0	0	1344	0	1345	0	0	0	1346	0	1347	0	0	0	1348	0	1349	0	0	0	1350	0
0	1351	0	0	0	0	1352	0	0	0	0	0	1353	0	0	0	0	0	1354	0	0	0	0	0	1355	0	0	0	0	0	1356	0	0	0	0	0	1357	0	0	0	0	0	1358	0	0	0	0	0	1359	0	0	0	0	0	1360	0	0	0	0	0	1361	0	0	0	0	0	1362	0	0	0	0	0	1363	0	0	0	0	0	1364	0	0	0	0	0	1365	0	0	0	0	0	1366	0	0	0	0
0	0	1367	0	0	1368	0	1369	0	0	1370	0	0	1371	0	0	1372	0	0	1373	0	0	1374	0	0	1375	0	0	1376	0	0	1377	0	0	1378	0	0	1379	0	0	1380	0	0	1381	0	0	1382	0	0	1383	0	0	1384	0	0	1385	0	0	1386	0	0	1387	0	0	1388	0	0	1389	0	0	1390	0	0	1391	0	0	1392	0	0	1393	0	0	1394	0	0	1395	0	0	1396	0	0	1397	0	0	1398
0	0	0	0	1399	0	0	0	0	1400	0	0	0	0	0	1401	0	0	0	0	0	1402	0	0	0	0	0	1403	0	0	0	0	0	1404	0	0	0	0	0	1405	0	0	0	0	0	1406	0	0	0	0	0	1407	0	0	0	0	0	1408	0	0	0	0	0	1409	0	0	0	0	0	1410	0	0	0	0	0	1411	0	0	0	0	0	1412	0	0	0	0	0	1413	0	0	0	0	0	1414	0
0	0	1415	0	0	0	0	1416	0	0	0	0	0	1417	0	0	0	0	0	1418	0	0	0	0	0	1419	0	0	0	0	0	1420	0	0	0	0	0	1421	0	0	0	0	0	1422	0	0	0	0	0	1423	0	0	0	0	0	1424	0	0	0	0	0	1425	0	0	0	0	0	1426	0	0	0	0	0	1427	0	0	0	0	0	1428	0	0	0	0	0	1429	0	0	0	0	0	1430	0	0	0
0	1431	0	1432	0	0	1433	0	1434	0	0	0	1435	0	1436	0	0	0	1437	0	1438	0	0	0	1439	0	1440	0	0	0	1441	0	1442	0	0	0	1443	0	1444	0	0	0	1445	0	1446	0	0	0	1447	0	1448	0	0	0	1449	0	1450	0	0	0	1451	0	1452	0	0	0	1453	0	1454	0	0	0	1455	0	1456	0	0	0	1457	0	1458	0	0	0	1459	0	1460	0	0	0	1461	0	1462	0	0
1463	0	0	0	1464	0	0	0	0	1465	0	1466	0	0	0	1467	0	1468	0	0	0	1469	0	1470	0	0	0	1471	0	1472	0	0	0	1473	0	1474	0	0	0	1475	0	1476	0	0	0	1477	0	1478	0	0	0	1479	0	1480	0	0	0	1481	0	1482	0	0	0	1483	0	1484	0	0	0	1485	0	1486	0	0	0	1487	0	1488	0	0	0	1489	0	1490	0	0	0	1491	0	1492	0	0	0	1493	0
0	1494	0	0	0	0	1495	0	0	0	0	0	1496	0	0	0	0	0	1497	0	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0	1505	0	0	0	0	0	1506	0	0	0	0	0	1507	0	0	0	0	0	1508	0	0	0	0	0	1509	0	0	0	0
0	0	1510	0	0	1511	0	1512	0	0	1513	0	0	1514	0	0	1515	0	0	1516	0	0	1517	0	0	1518	0	0	1519	0	0	1520	0	0	1521	0	0	1522	0	0	1523	0	0	1524	0	0	1525	0	0	1526	0	0	1527	0	0	1528	0	0	1529	0	0	1530	0	0	1531	0	0	1532	0	0	1533	0	0	1534	0	0	1535	0	0	1536	0	0	1537	0	0	1538	0	0	1539	0	0	1540	0	0	1541
0	0	0	0	1542	0	0	0	0	1543	0	0	0	0	0	1544	0	0	0	0	0	1545	0	0	0	0	0	1546	0	0	0	0	0	1547	0	0	0	0	0	1548	0	0	0	0	0	1549	0	0	0	0	0	1550	0	0	0	0	0	1551	0	0	0	0	0	1552	0	0	0	0	0	1553	0	0	0	0	0	1554	0	0	0	0	0	1555	0	0	0	0	0	1556	0	0	0	0	0	1557	0
0	0	1558	0	0	0	0	1559	0	0	0	0	0	1560	0	0	0	0	0	1561	0	0	0	0	0	1562	0	0	0	0	0	1563	0	0	0	0	0	1564	0	0	0	0	0	1565	0	0	0	0	0	1566	0	0	0	0	0	1567	0	0	0	0	0	1568	0	0	0	0	0	1569	0	0	0	0	0	1570	0	0	0	0	0	1571	0	0	0	0	0	1572	0	0	0	0	0	1573	0	0	0
0	1574	0	1575	0	0	1576	0	1577	0	0	0	1578	0	1579	0	0	0	1580	0	1581	0	0	0	1582	0	1583	0	0	0	1584	0	1585	0	0	0	1586	0	1587	0	0	0	1588	0	1589	0	0	0	1590	0	1591	0	0	0	1592	0	1593	0	0	0	1594	0	1595	0	0	0	1596	0	1597	0	0	0	1598	0	1599	0	0	0	1600	0	1601	0	0	0	1602	0	1603	0	0	0	1604	0	1605	0	0
1606	0	0	0	1607	0	0	0	0	1608	0	1609	0	0	0	1610	0	1611	0	0	0	1612	0	1613	0	0	0	1614	0	1615	0	0	0	1616	0	1617	0	0	0	1618	0	1619	0	0	0	1620	0	1621	0	0	0	1622	0	1623	0	0	0	1624	0	1625	0	0	0	1626	0	1627	0	0	0	1628	0	1629	0	0	0	1630	0	1631	0	0	0	1632	0	1633	0	0	0	1634	0	1635	0	0	0	1636	0
0	1637	0	0	0	0	1638	0	0	0	0	0	1639	0	0	0	0	0	1640	0	0	0	0	0	1641	0	0	0	0	0	1642	0	0	0	0	0	1643	0	0	0	0	0	1644	0	0	0	0	0	1645	0	0	0	0	0	1646	0	0	0	0	0	1647	0	0	0	0	0	1648	0	0	0	0	0	1649	0	0	0	0	0	1650	0	0	0	0	0	1651	0	0	0	0	0	1652	0	0	0	0
0	0	1653	0	0	1654	0	1655	0	0	1656	0	0	1657	0	0	1658	0	0	1659	0	0	1660	0	0	1661	0	0	1662	0	0	1663	0	0	1664	0	0	1665	0	0	1666	0	0	1667	0	0	1668	0	0	1669	0	0	1670	0	0	1671	0	0	1672	0	0	1673	0	0	1674	0	0	1675	0	0	1676	0	0	1677	0	0	1678	0	0	1679	0	0	1680	0	0	1681	0	0	1682	0	0	1683	0	0	1684
0	0	0	0	1685	0	0	0	0	1686	0	0	0	0	0	1687	0	0	0	0	0	1688	0	0	0	0	0	1689	0	0	0	0	0	1690	0	0	0	0	0	1691	0	0	0	0	0	1692	0	0	0	0	0	1693	0	0	0	0	0	1694	0	0	0	0	0	1695	0	0	0	0	0	1696	0	0	0	0	0	1697	0	0	0	0	0	1698	0	0	0	0	0	1699	0	0	0	0	0	1700	0
0	0	1701	0	0	0	0	1702	0	0	0	0	0	1703	0	0	0	0	0	1704	0	0	0	0	0	1705	0	0	0	0	0	1706	0	0	0	0	0	1707	0	0	0	0	0	1708	0	0	0	0	0	1709	0	0	0	0	0	1710	0	0	0	0	0	1711	0	0	0	0	0	1712	0	0	0	0	0	1713	0	0	0	0	0	1714	0	0	0	0	0	1715	0	0	0	0	0	1716	0	0	0
0	1717	0	1718	0	0	1719	0	1720	0	0	0	1721	0	1722	0	0	0	1723	0	1724	0	0	0	1725	0	1726	0	0	0	1727	0	1728	0	0	0	1729	0	1730	0	0	0	1731	0	1732	0	0	0	1733	0	1734	0	0	0	1735	0	1736	0	0	0	1737	0	1738	0	0	0	1739	0	1740	0	0	0	1741	0	1742	0	0	0	1743	0	1744	0	0	0	1745	0	1746	0	0	0	1747	0	1748	0	0
1749	0	0	0	1750	0	0	0	0	1751	0	1752	0	0	0	1753	0	1754	0	0	0	1755	0	1756	0	0	0	1757	0	1758	0	0	0	1759	0	1760	0	0	0	1761	0	1762	0	0	0	1763	0	1764	0	0	0	1765	0	1766	0	0	0	1767	0	1768	0	0	0	1769	0	1770	0	0	0	1771	0	1772	0	0	0	1773	0	1774	0	0	0	1775	0	1776	0	0	0	1777	0	1778	0	0	0	1779	0
0	1780	0	0	0	0	1781	0	0	0	0	0	1782	0	0	0	0	0	1783	0	0	0	0	0	1784	0	0	0	0	0	1785	0	0	0	0	0	1786	0	0	0	0	0	1787	0	0	0	0	0	1788	0	0	0	0	0	1789	0	0	0	0	0	1790	0	0	0	0	0	1791	0	0	0	0	0	1792	0	0	0	0	0	1793	0	0	0	0	0	1794	0	0	0	0	0	1795	0	0	0	0
0	0	1796	0	0	1797	0	1798	0	0	1799	0	0	1800	0	0	1801	0	0	1802	0	0	1803	0	0	1804	0	0	1805	0	0	1806	0	0	1807	0	0	1808	0	0	1809	0	0	1810	0	0	1811	0	0	1812	0	0	1813	0	0	1814	0	0	1815	0	0	1816	0	0	1817	0	0	1818	0	0	1819	0	0	1820	0	0	1821	0	0	1822	0	0	1823	0	0	1824	0	0	1825	0	0	1826	0	0	1827
0	0	0	0	1828	0	0	0	0	1829	0	0	0	0	0	1830	0	0	0	0	0	1831	0	0	0	0	0	1832	0	0	0	0	0	1833	0	0	0	0	0	1834	0	0	0	0	0	1835	0	0	0	0	0	1836	0	0	0	0	0	1837	0	0	0	0	0	1838	0	0	0	0	0	1839	0	0	0	0	0	1840	0	0	0	0	0	1841	0	0	0	0	0	1842	0	0	0	0	0	1843	0
0	0	1844	0	0	0	0	1845	0	0	0	0	0	1846	0	0	0	0	0	1847	0	0	0	0	0	1848	0	0	0	0	0	1849	0	0	0	0	0	1850	0	0	0	0	0	1851	0	0	0	0	0	1852	0	0	0	0	0	1853	0	0	0	0	0	1854	0	0	0	0	0	1855	0	0	0	0	0	1856	0	0	0	0	0	1857	0	0	0	0	0	1858	0	0	0	0	0	1859	0	0	0
0	1860	0	1861	0	0	1862	0	1863	0	0	0	1864	0	1865	0	0	0	1866	0	1867	0	0	0	1868	0	1869	0	0	0	1870	0	1871	0	0	0	1872	0	1873	0	0	0	1874	0	1875	0	0	0	1876	0	1877	0	0	0	1878	0	1879	0	0	0	1880	0	1881	0	0	0	1882	0	1883	0	0	0	1884	0	1885	0	0	0	1886	0	1887	0	0	0	1888	0	1889	0	0	0	1890	0	1891	0	0
1892	0	0	0	1893	0	0	0	0	1894	0	1895	0	0	0	1896	0	1897	0	0	0	1898	0	1899	0	0	0	1900	0	1901	0	0	0	1902	0	1903	0	0	0	1904	0	1905	0	0	0	1906	0	1907	0	0	0	1908	0	1909	0	0	0	1910	0	1911	0	0	0	1912	0	1913	0	0	0	1914	0	1915	0	0	0	1916	0	1917	0	0	0	1918	0	1919	0	0	0	1920	0	1921	0	0	0	1922	0
0	1923	0	0	0	0	1924	0	0	0	0	0	1925	0	0	0	0	0	1926	0	0	0	0	0	1927	0	0	0	0	0	1928	0	0	0	0	0	1929	0	0	0	0	0	1930	0	0	0	0	0	1931	0	0	0	0	0	1932	0	0	0	0	0	1933	0	0	0	0	0	1934	0	0	0	0	0	1935	0	0	0	0	0	1936	0	0	0	0	0	1937	0	0	0	0	0	1938	0	0	0	0
0	0	1939	0	0	1940	0	1941	0	0	1942	0	0	1943	0	0	1944	0	0	1945	0	0	1946	0	0	1947	0	0	1948	0	0	1949	0	0	1950	0	0	1951	0	0	1952	0	0	1953	0	0	1954	0	0	1955	0	0	1956	0	0	1957	0	0	1958	0	0	1959	0	0	1960	0	0	1961	0	0	1962	0	0	1963	0	0	1964	0	0	1965	0	0	1966	0	0	1967	0	0	1968	0	0	1969	0	0	1970
0	0	0	0	1971	0	0	0	0	1972	0	0	0	0	0	1973	0	0	0	0	0	1974	0	0	0	0	0	1975	0	0	0	0	0	1976	0	0	0	0	0	1977	0	0	0	0	0	1978	0	0	0	0	0	1979	0	0	0	0	0	1980	0	0	0	0	0	1981	0	0	0	0	0	1982	0	0	0	0	0	1983	0	0	0	0	0	1984	0	0	0	0	0	1985	0	0	0	0	0	1986	0
0	0	1987	0	0	0	0	1988	0	0	0	0	0	1989	0	0	0	0	0	1990	0	0	0	0	0	1991	0	0	0	0	0	1992	0	0	0	0	0	1993	0	0	0	0	0	1994	0	0	0	0	0	1995	0	0	0	0	0	1996	0	0	0	0	0	1997	0	0	0	0	0	1998	0	0	0	0	0	1999	0	0	0	0	0	2000	0	0	0	0	0	2001	0	0	0	0	0	2002	0	0	0
0	2003	0	2004	0	0	2005	0	2006	0	0	0	2007	0	2008	0	0	0	2009	0	2010	0	0	0	2011	0	2012	0	0	0	2013	0	2014	0	0	0	2015	0	2016	0	0	0	2017	0	2018	0	0	0	2019	0	2020	0	0	0	2021	0	2022	0	0	0	2023	0	2024	0	0	0	2025	0	2026	0	0	0	2027	0	2028	0	0	0	2029	0	2030	0	0	0	2031	0	2032	0	0	0	2033	0	2034	0	0
2035	0	0	0	2036	0	0	0	0	2037	0	2038	0	0	0	2039	0	2040	0	0	0	2041	0	2042	0	0	0	2043	0	2044	0	0	0	2045	0	2046	0	0	0	2047	0	2048	0	0	0	2049	0	2050	0	0	0	2051	0	2052	0	0	0	2053	0	2054	0	0	0	2055	0	2056	0	0	0	2057	0	2058	0	0	0	2059	0	2060	0	0	0	2061	0	2062	0	0	0	2063	0	2064	0	0	0	2065	0
0	2066	0	0	0	0	2067	0	0	0	0	0	2068	0	0	0	0	0	2069	0	0	0	0	0	2070	0	0	0	0	0	2071	0	0	0	0	0	2072	0	0	0	0	0	2073	0	0	0	0	0	2074	0	0	0	0	0	2075	0	0	0	0	0	2076	0	0	0	0	0	2077	0	0	0	0	0	2078	0	0	0	0	0	2079	0	0	0	0	0	2080	0	0	0	0	0	2081	0	0	0	0
0	0	2082	0	0	2083	0	2084	0	0	2085	0	0	2086	0	0	2087	0	0	2088	0	0	2089	0	0	2090	0	0	2091	0	0	2092	0	0	2093	0	0	2094	0	0	2095	0	0	2096	0	0	2097	0	0	2098	0	0	2099	0	0	2100	0	0	2101	0	0	2102	0	0	2103	0	0	2104	0	0	2105	0	0	2106	0	0	2107	0	0	2108	0	0	2109	0	0	2110	0	0	2111	0	0	2112	0	0	2113
0	0	0	0	2114	0	0	0	0	2115	0	0	0	0	0	2116	0	0	0	0	0	2117	0	0	0	0	0	2118	0	0	0	0	0	2119	0	0	0	0	0	2120	0	0	0	0	0	2121	0	0	0	0	0	2122	0	0	0	0	0	2123	0	0	0	0	0	2124	0	0	0	0	0	2125	0	0	0	0	0	2126	0	0	0	0	0	2127	0	0	0	0	0	2128	0	0	0	0	0	2129	0
0	0	2130	0	0	0	0	2131	0	0	0	0	0	2132	0	0	0	0	0	2133	0	0	0	0	0	2134	0	0	0	0	0	2135	0	0	0	0	0	2136	0	0	0	0	0	2137	0	0	0	0	0	2138	0	0	0	0	0	2139	0	0	0	0	0	2140	0	0	0	0	0	2141	0	0	0	0	0	2142	0	0	0	0	0	2143	0	0	0	0	0	2144	0	0	0	0	0	2145	0	0	0
0	2146	0	2147	0	0	2148	0	2149	0	0	0	2150	0	2151	0	0	0	2152	0	2153	0	0	0	2154	0	2155	0	0	0	2156	0	2157	0	0	0	2158	0	2159	0	0	0	2160	0	2161	0	0	0	2162	0	2163	0	0	0	2164	0	2165	0	0	0	2166	0	2167	0	0	0	2168	0	2169	0	0	0	2170	0	2171	0	0	0	2172	0	2173	0	0	0	2174	0	2175	0	0	0	2176	0	2177	0	0
2178	0	0	0	2179	0	0	0	0	2180	0	2181	0	0	0	2182	0	2183	0	0	0	2184	0	2185	0	0	0	2186	0	2187	0	0	0	2188	0	2189	0	0	0	2190	0	2191	0	0	0	2192	0	2193	0	0	0	2194	0	2195	0	0	0	2196	0	2197	0	0	0	2198	0	2199	0	0	0	2200	0	2201	0	0	0	2202	0	2203	0	0	0	2204	0	2205	0	0	0	2206	0	2207	0	0	0	2208	0
0	2209	0	0	0	0	2210	0	0	0	0	0	2211	0	0	0	0	0	2212	0	0	0	0	0	2213	0	0	0	0	0	2214	0	0	0	0	0	2215	0	0	0	0	0	2216	0	0	0	0	0	2217	0	0	0	0	0	2218	0	0	0	0	0	2219	0	0	0	0	0	2220	0	0	0	0	0	2221	0	0	0	0	0	2222	0	0	0	0	0	2223	0	0	0	0	0	2224	0	0	0	0
0	0	2225	0	0	2226	0	2227	0	0	2228	0	0	2229	0	0	2230	0	0	2231	0	0	2232	0	0	2233	0	0	2234	0	0	2235	0	0	2236	0	0	2237	0	0	2238	0	0	2239	0	0	2240	0	0	2241	0	0	2242	0	0	2243	0	0	2244	0	0	2245	0	0	2246	0	0	2247	0	0	2248	0	0	2249	0	0	2250	0	0	2251	0	0	2252	0	0	2253	0	0	2254	0	0	2255	0	0	2256
0	0	0	0	2257	0	0	0	0	2258	0	0	0	0	0	2259	0	0	0	0	0	2260	0	0	0	0	0	2261	0	0	0	0	0	2262	0	0	0	0	0	2263	0	0	0	0	0	2264	0	0	0	0	0	2265	0	0	0	0	0	2266	0	0	0	0	0	2267	0	0	0	0	0	2268	0	0	0	0	0	2269	0	0	0	0	0	2270	0	0	0	0	0	2271	0	0	0	0	0	2272	0

==> anc/TricriticalIsing_Data/Tricrit_EpsMatDescR_Ncut15.dat <==
0	0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16	0	0	0
0	17	0	18	0	0	19	0	20	0	0	0	21	0	22	0	0	0	23	0	24	0	0	0	25	0	26	0	0	0	27	0	28	0	0	0	29	0	30	0	0	0	31	0	32	0	0	0	33	0	34	0	0	0	35	0	36	0	0	0	37	0	38	0	0	0	39	0	40	0	0	0	41	0	42	0	0	0	43	0	44	0	0	0	45	0	46	0	0	0	47	0	48	0	0
49	0	0	0	50	0	0	0	0	51	0	52	0	0	0	53	0	54	0	0	0	55	0	56	0	0	0	57	0	58	0	0	0	59	0	60	0	0	0	61	0	62	0	0	0	63	0	64	0	0	0	65	0	66	0	0	0	67	0	68	0	0	0	69	0	70	0	0	0	71	0	72	0	0	0	73	0	74	0	0	0	75	0	76	0	0	0	77	0	78	0	0	0	79	0
0	80	0	0	0	0	81	0	0	0	0	0	82	0	0	0	0	0	83	0	0	0	0	0	84	0	0	0	0	0	85	0	0	0	0	0	86	0	0	0	0	0	87	0	0	0	0	0	88	0	0	0	0	0	89	0	0	0	0	0	90	0	0	0	0	0	91	0	0	0	0	0	92	0	0	0	0	0	93	0	0	0	0	0	94	0	0	0	0	0	95	0	0	0	0
0	0	96	0	0	97	0	98	0	0	99	0	0	100	0	0	101	0	0	102	0	0	103	0	0	104	0	0	105	0	0	106	0	0	107	0	0	108	0	0	109	0	0	110	0	0	111	0	0	112	0	0	113	0	0	114	0	0	115	0	0	116	0	0	117	0	0	118	0	0	119	0	0	120	0	0	121	0	0	122	0	0	123	0	0	124	0	0	125	0	0	126	0	0	127
0	0	0	0	128	0	0	0	0	129	0	0	0	0	0	130	0	0	0	0	0	131	0	0	0	0	0	132	0	0	0	0	0	133	0	0	0	0	0	134	0	0	0	0	0	135	0	0	0	0	0	136	0	0	0	0	0	137	0	0	0	0	0	138	0	0	0	0	0	139	0	0	0	0	0	140	0	0	0	0	0	141	0	0	0	0	0	142	0	0	0	0	0	143	0
0	144	0	145	0	0	146	0	147	0	0	0	148	0	149	0	0	0	150	0	151	0	0	0	152	0	153	0	0	0	154	0	155	0	0	0	156	0	157	0	0	0	158	0	159	0	0	0	160	0	161	0	0	0	162	0	163	0	0	0	164	0	165	0	0	0	166	0	167	0	0	0	168	0	169	0	0	0	170	0	171	0	0	0	172	0	173	0	0	0	174	0	175	0	0
176	0	0	0	177	0	0	0	0	178	0	179	0	0	0	180	0	181	0	0	0	182	0	183	0	0	0	184	0	185	0	0	0	186	0	187	0	0	0	188	0	189	0	0	0	190	0	191	0	0	0	192	0	193	0	0	0	194	0	195	0	0	0	196	0	197	0	0	0	198	0	199	0	0	0	200	0	201	0	0	0	202	0	203	0	0	0	204	0	205	0	0	0	206	0
0	207	0	0	0	0	208	0	0	0	0	0	209	0	0	0	0	0	210	0	0	0	0	0	211	0	0	0	0	0	212	0	0	0	0	0	213	0	0	0	0	0	214	0	0	0	0	0	215	0	0	0	0	0	216	0	0	0	0	0	217	0	0	0	0	0	218	0	0	0	0	0	219	0	0	0	0	0	220	0	0	0	0	0	221	0	0	0	0	0	222	0	0	0	0
0	0	223	0	0	224	0	225	0	0	226	0	0	227	0	0	228	0	0	229	0	0	230	0	0	231	0	0	232	0	0	233	0	0	234	0	0	235	0	0	236	0	0	237	0	0	238	0	0	239	0	0	240	0	0	241	0	0	242	0	0	243	0	0	244	0	0	245	0	0	246	0	0	247	0	0	248	0	0	249	0	0	250	0	0	251	0	0	252	0	0	253	0	0	254
0	0	0	0	255	0	0	0	0	256	0	0	0	0	0	257	0	0	0	0	0	258	0	0	0	0	0	259	0	0	0	0	0	260	0	0	0	0	0	261	0	0	0	0	0	262	0	0	0	0	0	263	0	0	0	0	0	264	0	0	0	0	0	265	0	0	0	0	0	266	0	0	0	0	0	267	0	0	0	0	0	268	0	0	0	0	0	269	0	0	0	0	0	270	0
0	0	271	0	0	0	0	272	0	0	0	0	0	273	0	0	0	0	0	274	0	0	0	0	0	275	0	0	0	0	0	276	0	0	0	0	0	277	0	0	0	0	0	278	0	0	0	0	0	279	0	0	0	0	0	280	0	0	0	0	0	281	0	0	0	0	0	282	0	0	0	0	0	283	0	0	0	0	0	284	0	0	0	0	0	285	0	0	0	0	0	286	0	0	0
0	287	0	288	0	0	289	0	290	0	0	0	291	0	292	0	0	0	293	0	294	0	0	0	295	0	296	0	0	0	297	0	298	0	0	0	299	0	300	0	0	0	301	0	302	0	0	0	303	0	304	0	0	0	305	0	306	0	0	0	307	0	308	0	0	0	309	0	310	0	0	0	311	0	312	0	0	0	313	0	314	0	0	0	315	0	316	0	0	0	317	0	318	0	0
319	0	0	0	320	0	0	0	0	321	0	322	0	0	0	323	0	324	0	0	0	325	0	326	0	0	0	327	0	328	0	0	0	329	0	330	0	0	0	331	0	332	0	0	0	333	0	334	0	0	0	335	0	336	0	0	0	337	0	338	0	0	0	339	0	340	0	0	0	341	0	342	0	0	0	343	0	344	0	0	0	345	0	346	0	0	0	347	0	348	0	0	0	349	0
0	350	0	0	0	0	351	0	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0	365	0	0	0	0
0	0	366	0	0	367	0	368	0	0	369	0	0	370	0	0	371	0	0	372	0	0	373	0	0	374	0	0	375	0	0	376	0	0	377	0	0	378	0	0	379	0	0	380	0	0	381	0	0	382	0	0	383	0	0	384	0	0	385	0	0	386	0	0	387	0	0	388	0	0	389	0	0	390	0	0	391	0	0	392	0	0	393	0	0	394	0	0	395	0	0	396	0	0	397
0	0	0	0	398	0	0	0	0	399	0	0	0	0	0	400	0	0	0	0	0	401	0	0	0	0	0	402	0	0	0	0	0	403	0	0	0	0	0	404	0	0	0	0	0	405	0	0	0	0	0	406	0	0	0	0	0	407	0	0	0	0	0	408	0	0	0	0	0	409	0	0	0	0	0	410	0	0	0	0	0	411	0	0	0	0	0	412	0	0	0	0	0	413	0
0	0	414	0	0	0	0	415	0	0	0	0	0	416	0	0	0	0	0	417	0	0	0	0	0	418	0	0	0	0	0	419	0	0	0	0	0	420	0	0	0	0	0	421	0	0	0	0	0	422	0	0	0	0	0	423	0	0	0	0	0	424	0	0	0	0	0	425	0	0	0	0	0	426	0	0	0	0	0	427	0	0	0	0	0	428	0	0	0	0	0	429	0	0	0
0	430	0	431	0	0	432	0	433	0	0	0	434	0	435	0	0	0	436	0	437	0	0	0	438	0	439	0	0	0	440	0	441	0	0	0	442	0	443	0	0	0	444	0	445	0	0	0	446	0	447	0	0	0	448	0	449	0	0	0	450	0	451	0	0	0	452	0	453	0	0	0	454	0	455	0	0	0	456	0	457	0	0	0	458	0	459	0	0	0	460	0	461	0	0
462	0	0	0	463	0	0	0	0	464	0	465	0	0	0	466	0	467	0	0	0	468	0	469	0	0	0	470	0	471	0	0	0	472	0	473	0	0	0	474	0	475	0	0	0	476	0	477	0	0	0	478	0	479	0	0	0	480	0	481	0	0	0	482	0	483	0	0	0	484	0	485	0	0	0	486	0	487	0	0	0	488	0	489	0	0	0	490	0	491	0	0	0	492	0
0	493	0	0	0	0	494	0	0	0	0	0	495	0	0	0	0	0	496	0	0	0	0	0	497	0	0	0	0	0	498	0	0	0	0	0	499	0	0	0	0	0	500	0	0	0	0	0	501	0	0	0	0	0	502	0	0	0	0	0	503	0	0	0	0	0	504	0	0	0	0	0	505	0	0	0	0	0	506	0	0	0	0	0	507	0	0	0	0	0	508	0	0	0	0
0	0	509	0	0	510	0	511	0	0	512	0	0	513	0	0	514	0	0	515	0	0	516	0	0	517	0	0	518	0	0	519	0	0	520	0	0	521	0	0	522	0	0	523	0	0	524	0	0	525	0	0	526	0	0	527	0	0	528	0	0	529	0	0	530	0	0	531	0	0	532	0	0	533	0	0	534	0	0	535	0	0	536	0	0	537	0	0	538	0	0	539	0	0	540
0	0	0	0	541	0	0	0	0	542	0	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0	555	0	0	0	0	0	556	0
0	0	557	0	0	0	0	558	0	0	0	0	0	559	0	0	0	0	0	560	0	0	0	0	0	561	0	0	0	0	0	562	0	0	0	0	0	563	0	0	0	0	0	564	0	0	0	0	0	565	0	0	0	0	0	566	0	0	0	0	0	567	0	0	0	0	0	568	0	0	0	0	0	569	0	0	0	0	0	570	0	0	0	0	0	571	0	0	0	0	0	572	0	0	0
0	573	0	574	0	0	575	0	576	0	0	0	577	0	578	0	0	0	579	0	580	0	0	0	581	0	582	0	0	0	583	0	584	0	0	0	585	0	586	0	0	0	587	0	588	0	0	0	589	0	590	0	0	0	591	0	592	0	0	0	593	0	594	0	0	0	595	0	596	0	0	0	597	0	598	0	0	0	599	0	600	0	0	0	601	0	602	0	0	0	603	0	604	0	0
605	0	0	0	606	0	0	0	0	607	0	608	0	0	0	609	0	610	0	0	0	611	0	612	0	0	0	613	0	614	0	0	0	615	0	616	0	0	0	617	0	618	0	0	0	619	0	620	0	0	0	621	0	622	0	0	0	623	0	624	0	0	0	625	0	626	0	0	0	627	0	628	0	0	0	629	0	630	0	0	0	631	0	632	0	0	0	633	0	634	0	0	0	635	0
0	636	0	0	0	0	637	0	0	0	0	0	638	0	0	0	0	0	639	0	0	0	0	0	640	0	0	0	0	0	641	0	0	0	0	0	642	0	0	0	0	0	643	0	0	0	0	0	644	0	0	0	0	0	645	0	0	0	0	0	646	0	0	0	0	0	647	0	0	0	0	0	648	0	0	0	0	0	649	0	0	0	0	0	650	0	0	0	0	0	651	0	0	0	0
0	0	652	0	0	653	0	654	0	0	655	0	0	656	0	0	657	0	0	658	0	0	659	0	0	660	0	0	661	0	0	662	0	0	663	0	0	664	0	0	665	0	0	666	0	0	667	0	0	668	0	0	669	0	0	670	0	0	671	0	0	672	0	0	673	0	0	674	0	0	675	0	0	676	0	0	677	0	0	678	0	0	679	0	0	680	0	0	681	0	0	682	0	0	683
0	0	0	0	684	0	0	0	0	685	0	0	0	0	0	686	0	0	0	0	0	687	0	0	0	0	0	688	0	0	0	0	0	689	0	0	0	0	0	690	0	0	0	0	0	691	0	0	0	0	0	692	0	0	0	0	0	693	0	0	0	0	0	694	0	0	0	0	0	695	0	0	0	0	0	696	0	0	0	0	0	697	0	0	0	0	0	698	0	0	0	0	0	699	0
0	0	700	0	0	0	0	701	0	0	0	0	0	702	0	0	0	0	0	703	0	0	0	0	0	704	0	0	0	0	0	705	0	0	0	0	0	706	0	0	0	0	0	707	0	0	0	0	0	708	0	0	0	0	0	709	0	0	0	0	0	710	0	0	0	0	0	711	0	0	0	0	0	712	0	0	0	0	0	713	0	0	0	0	0	714	0	0	0	0	0	715	0	0	0
0	716	0	717	0	0	718	0	719	0	0	0	720	0	721	0	0	0	722	0	723	0	0	0	724	0	725	0	0	0	726	0	727	0	0	0	728	0	729	0	0	0	730	0	731	0	0	0	732	0	733	0	0	0	734	0	735	0	0	0	736	0	737	0	0	0	738	0	739	0	0	0	740	0	741	0	0	0	742	0	743	0	0	0	744	0	745	0	0	0	746	0	747	0	0
748	0	0	0	749	0	0	0	0	750	0	751	0	0	0	752	0	753	0	0	0	754	0	755	0	0	0	756	0	757	0	0	0	758	0	759	0	0	0	760	0	761	0	0	0	762	0	763	0	0	0	764	0	765	0	0	0	766	0	767	0	0	0	768	0	769	0	0	0	770	0	771	0	0	0	772	0	773	0	0	0	774	0	775	0	0	0	776	0	777	0	0	0	778	0
0	779	0	0	0	0	780	0	0	0	0	0	781	0	0	0	0	0	782	0	0	0	0	0	783	0	0	0	0	0	784	0	0	0	0	0	785	0	0	0	0	0	786	0	0	0	0	0	787	0	0	0	0	0	788	0	0	0	0	0	789	0	0	0	0	0	790	0	0	0	0	0	791	0	0	0	0	0	792	0	0	0	0	0	793	0	0	0	0	0	794	0	0	0	0
0	0	795	0	0	796	0	797	0	0	798	0	0	799	0	0	800	0	0	801	0	0	802	0	0	803	0	0	804	0	0	805	0	0	806	0	0	807	0	0	808	0	0	809	0	0	810	0	0	811	0	0	812	0	0	813	0	0	814	0	0	815	0	0	816	0	0	817	0	0	818	0	0	819	0	0	820	0	0	821	0	0	822	0	0	823	0	0	824	0	0	825	0	0	826
0	0	0	0	827	0	0	0	0	828	0	0	0	0	0	829	0	0	0	0	0	830	0	0	0	0	0	831	0	0	0	0	0	832	0	0	0	0	0	833	0	0	0	0	0	834	0	0	0	0	0	835	0	0	0	0	0	836	0	0	0	0	0	837	0	0	0	0	0	838	0	0	0	0	0	839	0	0	0	0	0	840	0	0	0	0	0	841	0	0	0	0	0	842	0
0	0	843	0	0	0	0	844	0	0	0	0	0	845	0	0	0	0	0	846	0	0	0	0	0	847	0	0	0	0	0	848	0	0	0	0	0	849	0	0	0	0	0	850	0	0	0	0	0	851	0	0	0	0	0	852	0	0	0	0	0	853	0	0	0	0	0	854	0	0	0	0	0	855	0	0	0	0	0	856	0	0	0	0	0	857	0	0	0	0	0	858	0	0	0
0	859	0	860	0	0	861	0	862	0	0	0	863	0	864	0	0	0	865	0	866	0	0	0	867	0	868	0	0	0	869	0	870	0	0	0	871	0	872	0	0	0	873	0	874	0	0	0	875	0	876	0	0	0	877	0	878	0	0	0	879	0	880	0	0	0	881	0	882	0	0	0	883	0	884	0	0	0	885	0	886	0	0	0	887	0	888	0	0	0	889	0	890	0	0
891	0	0	0	892	0	0	0	0	893	0	894	0	0	0	895	0	896	0	0	0	897	0	898	0	0	0	899	0	900	0	0	0	901	0	902	0	0	0	903	0	904	0	0	0	905	0	906	0	0	0	907	0	908	0	0	0	909	0	910	0	0	0	911	0	912	0	0	0	913	0	914	0	0	0	915	0	916	0	0	0	917	0	918	0	0	0	919	0	920	0	0	0	921	0
0	922	0	0	0	0	923	0	0	0	0	0	924	0	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0	935	0	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0
0	0	938	0	0	939	0	940	0	0	941	0	0	942	0	0	943	0	0	944	0	0	945	0	0	946	0	0	947	0	0	948	0	0	949	0	0	950	0	0	951	0	0	952	0	0	953	0	0	954	0	0	955	0	0	956	0	0	957	0	0	958	0	0	959	0	0	960	0	0	961	0	0	962	0	0	963	0	0	964	0	0	965	0	0	966	0	0	967	0	0	968	0	0	969
0	0	0	0	970	0	0	0	0	971	0	0	0	0	0	972	0	0	0	0	0	973	0	0	0	0	0	974	0	0	0	0	0	975	0	0	0	0	0	976	0	0	0	0	0	977	0	0	0	0	0	978	0	0	0	0	0	979	0	0	0	0	0	980	0	0	0	0	0	981	0	0	0	0	0	982	0	0	0	0	0	983	0	0	0	0	0	984	0	0	0	0	0	985	0
0	0	986	0	0	0	0	987	0	0	0	0	0	988	0	0	0	0	0	989	0	0	0	0	0	990	0	0	0	0	0	991	0	0	0	0	0	992	0	0	0	0	0	993	0	0	0	0	0	994	0	0	0	0	0	995	0	0	0	0	0	996	0	0	0	0	0	997	0	0	0	0	0	998	0	0	0	0	0	999	0	0	0	0	0	1000	0	0	0	0	0	1001	0	0	0
0	1002	0	1003	0	0	1004	0	1005	0	0	0	1006	0	1007	0	0	0	1008	0	1009	0	0	0	1010	0	1011	0	0	0	1012	0	1013	0	0	0	1014	0	1015	0	0	0	1016	0	1017	0	0	0	1018	0	1019	0	0	0	1020	0	1021	0	0	0	1022	0	1023	0	0	0	1024	0	1025	0	0	0	1026	0	1027	0	0	0	1028	0	1029	0	0	0	1030	0	1031	0	0	0	1032	0	1033	0	0
1034	0	0	0	1035	0	0	0	0	1036	0	1037	0	0	0	1038	0	1039	0	0	0	1040	0	1041	0	0	0	1042	0	1043	0	0	0	1044	0	1045	0	0	0	1046	0	1047	0	0	0	1048	0	1049	0	0	0	1050	0	1051	0	0	0	1052	0	1053	0	0	0	1054	0	1055	0	0	0	1056	0	1057	0	0	0	1058	0	1059	0	0	0	1060	0	1061	0	0	0	1062	0	1063	0	0	0	1064	0
0	1065	0	0	0	0	1066	0	0	0	0	0	1067	0	0	0	0	0	1068	0	0	0	0	0	1069	0	0	0	0	0	1070	0	0	0	0	0	1071	0	0	0	0	0	1072	0	0	0	0	0	1073	0	0	0	0	0	1074	0	0	0	0	0	1075	0	0	0	0	0	1076	0	0	0	0	0	1077	0	0	0	0	0	1078	0	0	0	0	0	1079	0	0	0	0	0	1080	0	0	0	0
0	0	1081	0	0	1082	0	1083	0	0	1084	0	0	1085	0	0	1086	0	0	1087	0	0	1088	0	0	1089	0	0	1090	0	0	1091	0	0	1092	0	0	1093	0	0	1094	0	0	1095	0	0	1096	0	0	1097	0	0	1098	0	0	1099	0	0	1100	0	0	1101	0	0	1102	0	0	1103	0	0	1104	0	0	1105	0	0	1106	0	0	1107	0	0	1108	0	0	1109	0	0	1110	0	0	1111	0	0	1112
0	0	0	0	1113	0	0	0	0	1114	0	0	0	0	0	1115	0	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0	1125	0	0	0	0	0	1126	0	0	0	0	0	1127	0	0	0	0	0	1128	0
0	0	1129	0	0	0	0	1130	0	0	0	0	0	1131	0	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140	0	0	0	0	0	1141	0	0	0	0	0	1142	0	0	0	0	0	1143	0	0	0	0	0	1144	0	0	0
0	1145	0	1146	0	0	1147	0	1148	0	0	0	1149	0	1150	0	0	0	1151	0	1152	0	0	0	1153	0	1154	0	0	0	1155	0	1156	0	0	0	1157	0	1158	0	0	0	1159	0	1160	0	0	0	1161	0	1162	0	0	0	1163	0	1164	0	0	0	1165	0	1166	0	0	0	1167	0	1168	0	0	0	1169	0	1170	0	0	0	1171	0	1172	0	0	0	1173	0	1174	0	0	0	1175	0	1176	0	0
1177	0	0	0	1178	0	0	0	0	1179	0	1180	0	0	0	1181	0	1182	0	0	0	1183	0	1184	0	0	0	1185	0	1186	0	0	0	1187	0	1188	0	0	0	1189	0	1190	0	0	0	1191	0	1192	0	0	0	1193	0	1194	0	0	0	1195	0	1196	0	0	0	1197	0	1198	0	0	0	1199	0	1200	0	0	0	1201	0	1202	0	0	0	1203	0	1204	0	0	0	1205	0	1206	0	0	0	1207	0
0	1208	0	0	0	0	1209	0	0	0	0	0	1210	0	0	0	0	0	1211	0	0	0	0	0	1212	0	0	0	0	0	1213	0	0	0	0	0	1214	0	0	0	0	0	1215	0	0	0	0	0	1216	0	0	0	0	0	1217	0	0	0	0	0	1218	0	0	0	0	0	1219	0	0	0	0	0	1220	0	0	0	0	0	1221	0	0	0	0	0	1222	0	0	0	0	0	1223	0	0	0	0
0	0	1224	0	0	1225	0	1226	0	0	1227	0	0	1228	0	0	1229	0	0	1230	0	0	1231	0	0	1232	0	0	1233	0	0	1234	0	0	1235	0	0	1236	0	0	1237	0	0	1238	0	0	1239	0	0	1240	0	0	1241	0	0	1242	0	0	1243	0	0	1244	0	0	1245	0	0	1246	0	0	1247	0	0	1248	0	0	1249	0	0	1250	0	0	1251	0	0	1252	0	0	1253	0	0	1254	0	0	1255
0	0	0	0	1256	0	0	0	0	1257	0	0	0	0	0	1258	0	0	0	0	0	1259	0	0	0	0	0	1260	0	0	0	0	0	1261	0	0	0	0	0	1262	0	0	0	0	0	1263	0	0	0	0	0	1264	0	0	0	0	0	1265	0	0	0	0	0	1266	0	0	0	0	0	1267	0	0	0	0	0	1268	0	0	0	0	0	1269	0	0	0	0	0	1270	0	0	0	0	0	1271	0
0	0	1272	0	0	0	0	1273	0	0	0	0	0	1274	0	0	0	0	0	1275	0	0	0	0	0	1276	0	0	0	0	0	1277	0	0	0	0	0	1278	0	0	0	0	0	1279	0	0	0	0	0	1280	0	0	0	0	0	1281	0	0	0	0	0	1282	0	0	0	0	0	1283	0	0	0	0	0	1284	0	0	0	0	0	1285	0	0	0	0	0	1286	0	0	0	0	0	1287	0	0	0
0	1288	0	1289	0	0	1290	0	1291	0	0	0	1292	0	1293	0	0	0	1294	0	1295	0	0	0	1296	0	1297	0	0	0	1298	0	1299	0	0	0	1300	0	1301	0	0	0	1302	0	1303	0	0	0	1304	0	1305	0	0	0	1306	0	1307	0	0	0	1308	0	1309	0	0	0	1310	0	1311	0	0	0	1312	0	1313	0	0	0	1314	0	1315	0	0	0	1316	0	1317	0	0	0	1318	0	1319	0	0
1320	0	0	0	1321	0	0	0	0	1322	0	1323	0	0	0	1324	0	1325	0	0	0	1326	0	1327	0	0	0	1328	0	1329	0	0	0	1330	0	1331	0	0	0	1332	0	1333	0	0	0	1334	0	1335	0	0	0	1336	0	1337	0	0	0	1338	0	1339	0	0	0	1340	0	1341	0	0	0	1342	0	1343	0	0	0	1344	0	1345	0	0	0	1346	0	1347	0	0	0	1348	0	1349	0	0	0	1350	0
0	1351	0	0	0	0	1352	0	0	0	0	0	1353	0	0	0	0	0	1354	0	0	0	0	0	1355	0	0	0	0	0	1356	0	0	0	0	0	1357	0	0	0	0	0	1358	0	0	0	0	0	1359	0	0	0	0	0	1360	0	0	0	0	0	1361	0	0	0	0	0	1362	0	0	0	0	0	1363	0	0	0	0	0	1364	0	0	0	0	0	1365	0	0	0	0	0	1366	0	0	0	0
0	0	1367	0	0	1368	0	1369	0	0	1370	0	0	1371	0	0	1372	0	0	1373	0	0	1374	0	0	1375	0	0	1376	0	0	1377	0	0	1378	0	0	1379	0	0	1380	0	0	1381	0	0	1382	0	0	1383	0	0	1384	0	0	1385	0	0	1386	0	0	1387	0	0	1388	0	0	1389	0	0	1390	0	0	1391	0	0	1392	0	0	1393	0	0	1394	0	0	1395	0	0	1396	0	0	1397	0	0	1398
0	0	0	0	1399	0	0	0	0	1400	0	0	0	0	0	1401	0	0	0	0	0	1402	0	0	0	0	0	1403	0	0	0	0	0	1404	0	0	0	0	0	1405	0	0	0	0	0	1406	0	0	0	0	0	1407	0	0	0	0	0	1408	0	0	0	0	0	1409	0	0	0	0	0	1410	0	0	0	0	0	1411	0	0	0	0	0	1412	0	0	0	0	0	1413	0	0	0	0	0	1414	0
0	0	1415	0	0	0	0	1416	0	0	0	0	0	1417	0	0	0	0	0	1418	0	0	0	0	0	1419	0	0	0	0	0	1420	0	0	0	0	0	1421	0	0	0	0	0	1422	0	0	0	0	0	1423	0	0	0	0	0	1424	0	0	0	0	0	1425	0	0	0	0	0	1426	0	0	0	0	0	1427	0	0	0	0	0	1428	0	0	0	0	0	1429	0	0	0	0	0	1430	0	0	0
0	1431	0	1432	0	0	1433	0	1434	0	0	0	1435	0	1436	0	0	0	1437	0	1438	0	0	0	1439	0	1440	0	0	0	1441	0	1442	0	0	0	1443	0	1444	0	0	0	1445	0	1446	0	0	0	1447	0	1448	0	0	0	1449	0	1450	0	0	0	1451	0	1452	0	0	0	1453	0	1454	0	0	0	1455	0	1456	0	0	0	1457	0	1458	0	0	0	1459	0	1460	0	0	0	1461	0	1462	0	0
1463	0	0	0	1464	0	0	0	0	1465	0	1466	0	0	0	1467	0	1468	0	0	0	1469	0	1470	0	0	0	1471	0	1472	0	0	0	1473	0	1474	0	0	0	1475	0	1476	0	0	0	1477	0	1478	0	0	0	1479	0	1480	0	0	0	1481	0	1482	0	0	0	1483	0	1484	0	0	0	1485	0	1486	0	0	0	1487	0	1488	0	0	0	1489	0	1490	0	0	0	1491	0	1492	0	0	0	1493	0
0	1494	0	0	0	0	1495	0	0	0	0	0	1496	0	0	0	0	0	1497	0	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0	1505	0	0	0	0	0	1506	0	0	0	0	0	1507	0	0	0	0	0	1508	0	0	0	0	0	1509	0	0	0	0
0	0	1510	0	0	1511	0	1512	0	0	1513	0	0	1514	0	0	1515	0	0	1516	0	0	1517	0	0	1518	0	0	1519	0	0	1520	0	0	1521	0	0	1522	0	0	1523	0	0	1524	0	0	1525	0	0	1526	0	0	1527	0	0	1528	0	0	1529	0	0	1530	0	0	1531	0	0	1532	0	0	1533	0	0	1534	0	0	1535	0	0	1536	0	0	1537	0	0	1538	0	0	1539	0	0	1540	0	0	1541
0	0	0	0	1542	0	0	0	0	1543	0	0	0	0	0	1544	0	0	0	0	0	1545	0	0	0	0	0	1546	0	0	0	0	0	1547	0	0	0	0	0	1548	0	0	0	0	0	1549	0	0	0	0	0	1550	0	0	0	0	0	1551	0	0	0	0	0	1552	0	0	0	0	0	1553	0	0	0	0	0	1554	0	0	0	0	0	1555	0	0	0	0	0	1556	0	0	0	0	0	1557	0
0	0	1558	0	0	0	0	1559	0	0	0	0	0	1560	0	0	0	0	0	1561	0	0	0	0	0	1562	0	0	0	0	0	1563	0	0	0	0	0	1564	0	0	0	0	0	1565	0	0	0	0	0	1566	0	0	0	0	0	1567	0	0	0	0	0	1568	0	0	0	0	0	1569	0	0	0	0	0	1570	0	0	0	0	0	1571	0	0	0	0	0	1572	0	0	0	0	0	1573	0	0	0
0	1574	0	1575	0	0	1576	0	1577	0	0	0	1578	0	1579	0	0	0	1580	0	1581	0	0	0	1582	0	1583	0	0	0	1584	0	1585	0	0	0	1586	0	1587	0	0	0	1588	0	1589	0	0	0	1590	0	1591	0	0	0	1592	0	1593	0	0	0	1594	0	1595	0	0	0	1596	0	1597	0	0	0	1598	0	1599	0	0	0	1600	0	1601	0	0	0	1602	0	1603	0	0	0	1604	0	1605	0	0
1606	0	0	0	1607	0	0	0	0	1608	0	1609	0	0	0	1610	0	1611	0	0	0	1612	0	1613	0	0	0	1614	0	1615	0	0	0	1616	0	1617	0	0	0	1618	0	1619	0	0	0	1620	0	1621	0	0	0	1622	0	1623	0	0	0	1624	0	1625	0	0	0	1626	0	1627	0	0	0	1628	0	1629	0	0	0	1630	0	1631	0	0	0	1632	0	1633	0	0	0	1634	0	1635	0	0	0	1636	0
0	1637	0	0	0	0	1638	0	0	0	0	0	1639	0	0	0	0	0	1640	0	0	0	0	0	1641	0	0	0	0	0	1642	0	0	0	0	0	1643	0	0	0	0	0	1644	0	0	0	0	0	1645	0	0	0	0	0	1646	0	0	0	0	0	1647	0	0	0	0	0	1648	0	0	0	0	0	1649	0	0	0	0	0	1650	0	0	0	0	0	1651	0	0	0	0	0	1652	0	0	0	0
0	0	1653	0	0	1654	0	1655	0	0	1656	0	0	1657	0	0	1658	0	0	1659	0	0	1660	0	0	1661	0	0	1662	0	0	1663	0	0	1664	0	0	1665	0	0	1666	0	0	1667	0	0	1668	0	0	1669	0	0	1670	0	0	1671	0	0	1672	0	0	1673	0	0	1674	0	0	1675	0	0	1676	0	0	1677	0	0	1678	0	0	1679	0	0	1680	0	0	1681	0	0	1682	0	0	1683	0	0	1684
0	0	0	0	1685	0	0	0	0	1686	0	0	0	0	0	1687	0	0	0	0	0	1688	0	0	0	0	0	1689	0	0	0	0	0	1690	0	0	0	0	0	1691	0	0	0	0	0	1692	0	0	0	0	0	1693	0	0	0	0	0	1694	0	0	0	0	0	1695	0	0	0	0	0	1696	0	0	0	0	0	1697	0	0	0	0	0	1698	0	0	0	0	0	1699	0	0	0	0	0	1700	0
0	0	1701	0	0	0	0	1702	0	0	0	0	0	1703	0	0	0	0	0	1704	0	0	0	0	0	1705	0	0	0	0	0	1706	0	0	0	0	0	1707	0	0	0	0	0	1708	0	0	0	0	0	1709	0	0	0	0	0	1710	0	0	0	0	0	1711	0	0	0	0	0	1712	0	0	0	0	0	1713	0	0	0	0	0	1714	0	0	0	0	0	1715	0	0	0	0	0	1716	0	0	0
0	1717	0	1718	0	0	1719	0	1720	0	0	0	1721	0	1722	0	0	0	1723	0	1724	0	0	0	1725	0	1726	0	0	0	1727	0	1728	0	0	0	1729	0	1730	0	0	0	1731	0	1732	0	0	0	1733	0	1734	0	0	0	1735	0	1736	0	0	0	1737	0	1738	0	0	0	1739	0	1740	0	0	0	1741	0	1742	0	0	0	1743	0	1744	0	0	0	1745	0	1746	0	0	0	1747	0	1748	0	0
1749	0	0	0	1750	0	0	0	0	1751	0	1752	0	0	0	1753	0	1754	0	0	0	1755	0	1756	0	0	0	1757	0	1758	0	0	0	1759	0	1760	0	0	0	1761	0	1762	0	0	0	1763	0	1764	0	0	0	1765	0	1766	0	0	0	1767	0	1768	0	0	0	1769	0	1770	0	0	0	1771	0	1772	0	0	0	1773	0	1774	0	0	0	1775	0	1776	0	0	0	1777	0	1778	0	0	0	1779	0
0	1780	0	0	0	0	1781	0	0	0	0	0	1782	0	0	0	0	0	1783	0	0	0	0	0	1784	0	0	0	0	0	1785	0	0	0	0	0	1786	0	0	0	0	0	1787	0	0	0	0	0	1788	0	0	0	0	0	1789	0	0	0	0	0	1790	0	0	0	0	0	1791	0	0	0	0	0	1792	0	0	0	0	0	1793	0	0	0	0	0	1794	0	0	0	0	0	1795	0	0	0	0
0	0	1796	0	0	1797	0	1798	0	0	1799	0	0	1800	0	0	1801	0	0	1802	0	0	1803	0	0	1804	0	0	1805	0	0	1806	0	0	1807	0	0	1808	0	0	1809	0	0	1810	0	0	1811	0	0	1812	0	0	1813	0	0	1814	0	0	1815	0	0	1816	0	0	1817	0	0	1818	0	0	1819	0	0	1820	0	0	1821	0	0	1822	0	0	1823	0	0	1824	0	0	1825	0	0	1826	0	0	1827
0	0	0	0	1828	0	0	0	0	1829	0	0	0	0	0	1830	0	0	0	0	0	1831	0	0	0	0	0	1832	0	0	0	0	0	1833	0	0	0	0	0	1834	0	0	0	0	0	1835	0	0	0	0	0	1836	0	0	0	0	0	1837	0	0	0	0	0	1838	0	0	0	0	0	1839	0	0	0	0	0	1840	0	0	0	0	0	1841	0	0	0	0	0	1842	0	0	0	0	0	1843	0
0	0	1844	0	0	0	0	1845	0	0	0	0	0	1846	0	0	0	0	0	1847	0	0	0	0	0	1848	0	0	0	0	0	1849	0	0	0	0	0	1850	0	0	0	0	0	1851	0	0	0	0	0	1852	0	0	0	0	0	1853	0	0	0	0	0	1854	0	0	0	0	0	1855	0	0	0	0	0	1856	0	0	0	0	0	1857	0	0	0	0	0	1858	0	0	0	0	0	1859	0	0	0
0	1860	0	1861	0	0	1862	0	1863	0	0	0	1864	0	1865	0	0	0	1866	0	1867	0	0	0	1868	0	1869	0	0	0	1870	0	1871	0	0	0	1872	0	1873	0	0	0	1874	0	1875	0	0	0	1876	0	1877	0	0	0	1878	0	1879	0	0	0	1880	0	1881	0	0	0	1882	0	1883	0	0	0	1884	0	1885	0	0	0	1886	0	1887	0	0	0	1888	0	1889	0	0	0	1890	0	1891	0	0
1892	0	0	0	1893	0	0	0	0	1894	0	1895	0	0	0	1896	0	1897	0	0	0	1898	0	1899	0	0	0	1900	0	1901	0	0	0	1902	0	1903	0	0	0	1904	0	1905	0	0	0	1906	0	1907	0	0	0	1908	0	1909	0	0	0	1910	0	1911	0	0	0	1912	0	1913	0	0	0	1914	0	1915	0	0	0	1916	0	1917	0	0	0	1918	0	1919	0	0	0	1920	0	1921	0	0	0	1922	0
0	1923	0	0	0	0	1924	0	0	0	0	0	1925	0	0	0	0	0	1926	0	0	0	0	0	1927	0	0	0	0	0	1928	0	0	0	0	0	1929	0	0	0	0	0	1930	0	0	0	0	0	1931	0	0	0	0	0	1932	0	0	0	0	0	1933	0	0	0	0	0	1934	0	0	0	0	0	1935	0	0	0	0	0	1936	0	0	0	0	0	1937	0	0	0	0	0	1938	0	0	0	0
0	0	1939	0	0	1940	0	1941	0	0	1942	0	0	1943	0	0	1944	0	0	1945	0	0	1946	0	0	1947	0	0	1948	0	0	1949	0	0	1950	0	0	1951	0	0	1952	0	0	1953	0	0	1954	0	0	1955	0	0	1956	0	0	1957	0	0	1958	0	0	1959	0	0	1960	0	0	1961	0	0	1962	0	0	1963	0	0	1964	0	0	1965	0	0	1966	0	0	1967	0	0	1968	0	0	1969	0	0	1970
0	0	0	0	1971	0	0	0	0	1972	0	0	0	0	0	1973	0	0	0	0	0	1974	0	0	0	0	0	1975	0	0	0	0	0	1976	0	0	0	0	0	1977	0	0	0	0	0	1978	0	0	0	0	0	1979	0	0	0	0	0	1980	0	0	0	0	0	1981	0	0	0	0	0	1982	0	0	0	0	0	1983	0	0	0	0	0	1984	0	0	0	0	0	1985	0	0	0	0	0	1986	0
0	0	1987	0	0	0	0	1988	0	0	0	0	0	1989	0	0	0	0	0	1990	0	0	0	0	0	1991	0	0	0	0	0	1992	0	0	0	0	0	1993	0	0	0	0	0	1994	0	0	0	0	0	1995	0	0	0	0	0	1996	0	0	0	0	0	1997	0	0	0	0	0	1998	0	0	0	0	0	1999	0	0	0	0	0	2000	0	0	0	0	0	2001	0	0	0	0	0	2002	0	0	0
0	2003	0	2004	0	0	2005	0	2006	0	0	0	2007	0	2008	0	0	0	2009	0	2010	0	0	0	2011	0	2012	0	0	0	2013	0	2014	0	0	0	2015	0	2016	0	0	0	2017	0	2018	0	0	0	2019	0	2020	0	0	0	2021	0	2022	0	0	0	2023	0	2024	0	0	0	2025	0	2026	0	0	0	2027	0	2028	0	0	0	2029	0	2030	0	0	0	2031	0	2032	0	0	0	2033	0	2034	0	0
2035	0	0	0	2036	0	0	0	0	2037	0	2038	0	0	0	2039	0	2040	0	0	0	2041	0	2042	0	0	0	2043	0	2044	0	0	0	2045	0	2046	0	0	0	2047	0	2048	0	0	0	2049	0	2050	0	0	0	2051	0	2052	0	0	0	2053	0	2054	0	0	0	2055	0	2056	0	0	0	2057	0	2058	0	0	0	2059	0	2060	0	0	0	2061	0	2062	0	0	0	2063	0	2064	0	0	0	2065	0
0	2066	0	0	0	0	2067	0	0	0	0	0	2068	0	0	0	0	0	2069	0	0	0	0	0	2070	0	0	0	0	0	2071	0	0	0	0	0	2072	0	0	0	0	0	2073	0	0	0	0	0	2074	0	0	0	0	0	2075	0	0	0	0	0	2076	0	0	0	0	0	2077	0	0	0	0	0	2078	0	0	0	0	0	2079	0	0	0	0	0	2080	0	0	0	0	0	2081	0	0	0	0
0	0	2082	0	0	2083	0	2084	0	0	2085	0	0	2086	0	0	2087	0	0	2088	0	0	2089	0	0	2090	0	0	2091	0	0	2092	0	0	2093	0	0	2094	0	0	2095	0	0	2096	0	0	2097	0	0	2098	0	0	2099	0	0	2100	0	0	2101	0	0	2102	0	0	2103	0	0	2104	0	0	2105	0	0	2106	0	0	2107	0	0	2108	0	0	2109	0	0	2110	0	0	2111	0	0	2112	0	0	2113
0	0	0	0	2114	0	0	0	0	2115	0	0	0	0	0	2116	0	0	0	0	0	2117	0	0	0	0	0	2118	0	0	0	0	0	2119	0	0	0	0	0	2120	0	0	0	0	0	2121	0	0	0	0	0	2122	0	0	0	0	0	2123	0	0	0	0	0	2124	0	0	0	0	0	2125	0	0	0	0	0	2126	0	0	0	0	0	2127	0	0	0	0	0	2128	0	0	0	0	0	2129	0
0	0	2130	0	0	0	0	2131	0	0	0	0	0	2132	0	0	0	0	0	2133	0	0	0	0	0	2134	0	0	0	0	0	2135	0	0	0	0	0	2136	0	0	0	0	0	2137	0	0	0	0	0	2138	0	0	0	0	0	2139	0	0	0	0	0	2140	0	0	0	0	0	2141	0	0	0	0	0	2142	0	0	0	0	0	2143	0	0	0	0	0	2144	0	0	0	0	0	2145	0	0	0
0	2146	0	2147	0	0	2148	0	2149	0	0	0	2150	0	2151	0	0	0	2152	0	2153	0	0	0	2154	0	2155	0	0	0	2156	0	2157	0	0	0	2158	0	2159	0	0	0	2160	0	2161	0	0	0	2162	0	2163	0	0	0	2164	0	2165	0	0	0	2166	0	2167	0	0	0	2168	0	2169	0	0	0	2170	0	2171	0	0	0	2172	0	2173	0	0	0	2174	0	2175	0	0	0	2176	0	2177	0	0
2178	0	0	0	2179	0	0	0	0	2180	0	2181	0	0	0	2182	0	2183	0	0	0	2184	0	2185	0	0	0	2186	0	2187	0	0	0	2188	0	2189	0	0	0	2190	0	2191	0	0	0	2192	0	2193	0	0	0	2194	0	2195	0	0	0	2196	0	2197	0	0	0	2198	0	2199	0	0	0	2200	0	2201	0	0	0	2202	0	2203	0	0	0	2204	0	2205	0	0	0	2206	0	2207	0	0	0	2208	0
0	2209	0	0	0	0	2210	0	0	0	0	0	2211	0	0	0	0	0	2212	0	0	0	0	0	2213	0	0	0	0	0	2214	0	0	0	0	0	2215	0	0	0	0	0	2216	0	0	0	0	0	2217	0	0	0	0	0	2218	0	0	0	0	0	2219	0	0	0	0	0	2220	0	0	0	0	0	2221	0	0	0	0	0	2222	0	0	0	0	0	2223	0	0	0	0	0	2224	0	0	0	0
0	0	2225	0	0	2226	0	2227	0	0	2228	0	0	2229	0	0	2230	0	0	2231	0	0	2232	0	0	2233	0	0	2234	0	0	2235	0	0	2236	0	0	2237	0	0	2238	0	0	2239	0	0	2240	0	0	2241	0	0	2242	0	0	2243	0	0	2244	0	0	2245	0	0	2246	0	0	2247	0	0	2248	0	0	2249	0	0	2250	0	0	2251	0	0	2252	0	0	2253	0	0	2254	0	0	2255	0	0	2256
0	0	0	0	2257	0	0	0	0	2258	0	0	0	0	0	2259	0	0	0	0	0	2260	0	0	0	0	0	2261	0	0	0	0	0	2262	0	0	0	0	0	2263	0	0	0	0	0	2264	0	0	0	0	0	2265	0	0	0	0	0	2266	0	0	0	0	0	2267	0	0	0	0	0	2268	0	0	0	0	0	2269	0	0	0	0	0	2270	0	0	0	0	0	2271	0	0	0	0	0	2272	0

==> anc/TricriticalIsing_Data/Tricrit_EpsPPrimeMatDescL_Ncut15.dat <==
0	0	0	0	0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16
0	17	0	0	0	0	18	0	0	0	0	0	19	0	0	0	0	0	20	0	0	0	0	0	21	0	0	0	0	0	22	0	0	0	0	0	23	0	0	0	0	0	24	0	0	0	0	0	25	0	0	0	0	0	26	0	0	0	0	0	27	0	0	0	0	0	28	0	0	0	0	0	29	0	0	0	0	0	30	0	0	0	0	0	31	0	0	0	0	0	32	0	0	0	0
0	0	0	0	33	0	0	0	0	34	0	0	0	0	0	35	0	0	0	0	0	36	0	0	0	0	0	37	0	0	0	0	0	38	0	0	0	0	0	39	0	0	0	0	0	40	0	0	0	0	0	41	0	0	0	0	0	42	0	0	0	0	0	43	0	0	0	0	0	44	0	0	0	0	0	45	0	0	0	0	0	46	0	0	0	0	0	47	0	0	0	0	0	48	0
0	0	0	49	0	0	0	0	50	0	0	0	0	0	51	0	0	0	0	0	52	0	0	0	0	0	53	0	0	0	0	0	54	0	0	0	0	0	55	0	0	0	0	0	56	0	0	0	0	0	57	0	0	0	0	0	58	0	0	0	0	0	59	0	0	0	0	0	60	0	0	0	0	0	61	0	0	0	0	0	62	0	0	0	0	0	63	0	0	0	0	0	64	0	0
0	0	65	0	0	0	0	66	0	0	0	0	0	67	0	0	0	0	0	68	0	0	0	0	0	69	0	0	0	0	0	70	0	0	0	0	0	71	0	0	0	0	0	72	0	0	0	0	0	73	0	0	0	0	0	74	0	0	0	0	0	75	0	0	0	0	0	76	0	0	0	0	0	77	0	0	0	0	0	78	0	0	0	0	0	79	0	0	0	0	0	80	0	0	0
81	0	0	0	0	0	0	0	0	0	0	82	0	0	0	0	0	83	0	0	0	0	0	84	0	0	0	0	0	85	0	0	0	0	0	86	0	0	0	0	0	87	0	0	0	0	0	88	0	0	0	0	0	89	0	0	0	0	0	90	0	0	0	0	0	91	0	0	0	0	0	92	0	0	0	0	0	93	0	0	0	0	0	94	0	0	0	0	0	95	0	0	0	0	0
0	96	0	0	0	0	97	0	0	0	0	0	98	0	0	0	0	0	99	0	0	0	0	0	100	0	0	0	0	0	101	0	0	0	0	0	102	0	0	0	0	0	103	0	0	0	0	0	104	0	0	0	0	0	105	0	0	0	0	0	106	0	0	0	0	0	107	0	0	0	0	0	108	0	0	0	0	0	109	0	0	0	0	0	110	0	0	0	0	0	111	0	0	0	0
0	0	0	0	112	0	0	0	0	113	0	0	0	0	0	114	0	0	0	0	0	115	0	0	0	0	0	116	0	0	0	0	0	117	0	0	0	0	0	118	0	0	0	0	0	119	0	0	0	0	0	120	0	0	0	0	0	121	0	0	0	0	0	122	0	0	0	0	0	123	0	0	0	0	0	124	0	0	0	0	0	125	0	0	0	0	0	126	0	0	0	0	0	127	0
0	0	0	128	0	0	0	0	129	0	0	0	0	0	130	0	0	0	0	0	131	0	0	0	0	0	132	0	0	0	0	0	133	0	0	0	0	0	134	0	0	0	0	0	135	0	0	0	0	0	136	0	0	0	0	0	137	0	0	0	0	0	138	0	0	0	0	0	139	0	0	0	0	0	140	0	0	0	0	0	141	0	0	0	0	0	142	0	0	0	0	0	143	0	0
0	0	144	0	0	0	0	145	0	0	0	0	0	146	0	0	0	0	0	147	0	0	0	0	0	148	0	0	0	0	0	149	0	0	0	0	0	150	0	0	0	0	0	151	0	0	0	0	0	152	0	0	0	0	0	153	0	0	0	0	0	154	0	0	0	0	0	155	0	0	0	0	0	156	0	0	0	0	0	157	0	0	0	0	0	158	0	0	0	0	0	159	0	0	0
160	0	0	0	0	0	0	0	0	0	0	161	0	0	0	0	0	162	0	0	0	0	0	163	0	0	0	0	0	164	0	0	0	0	0	165	0	0	0	0	0	166	0	0	0	0	0	167	0	0	0	0	0	168	0	0	0	0	0	169	0	0	0	0	0	170	0	0	0	0	0	171	0	0	0	0	0	172	0	0	0	0	0	173	0	0	0	0	0	174	0	0	0	0	0
0	0	0	0	0	175	0	0	0	0	176	0	0	0	0	0	177	0	0	0	0	0	178	0	0	0	0	0	179	0	0	0	0	0	180	0	0	0	0	0	181	0	0	0	0	0	182	0	0	0	0	0	183	0	0	0	0	0	184	0	0	0	0	0	185	0	0	0	0	0	186	0	0	0	0	0	187	0	0	0	0	0	188	0	0	0	0	0	189	0	0	0	0	0	190
0	191	0	0	0	0	192	0	0	0	0	0	193	0	0	0	0	0	194	0	0	0	0	0	195	0	0	0	0	0	196	0	0	0	0	0	197	0	0	0	0	0	198	0	0	0	0	0	199	0	0	0	0	0	200	0	0	0	0	0	201	0	0	0	0	0	202	0	0	0	0	0	203	0	0	0	0	0	204	0	0	0	0	0	205	0	0	0	0	0	206	0	0	0	0
0	0	0	0	207	0	0	0	0	208	0	0	0	0	0	209	0	0	0	0	0	210	0	0	0	0	0	211	0	0	0	0	0	212	0	0	0	0	0	213	0	0	0	0	0	214	0	0	0	0	0	215	0	0	0	0	0	216	0	0	0	0	0	217	0	0	0	0	0	218	0	0	0	0	0	219	0	0	0	0	0	220	0	0	0	0	0	221	0	0	0	0	0	222	0
0	0	0	223	0	0	0	0	224	0	0	0	0	0	225	0	0	0	0	0	226	0	0	0	0	0	227	0	0	0	0	0	228	0	0	0	0	0	229	0	0	0	0	0	230	0	0	0	0	0	231	0	0	0	0	0	232	0	0	0	0	0	233	0	0	0	0	0	234	0	0	0	0	0	235	0	0	0	0	0	236	0	0	0	0	0	237	0	0	0	0	0	238	0	0
0	0	239	0	0	0	0	240	0	0	0	0	0	241	0	0	0	0	0	242	0	0	0	0	0	243	0	0	0	0	0	244	0	0	0	0	0	245	0	0	0	0	0	246	0	0	0	0	0	247	0	0	0	0	0	248	0	0	0	0	0	249	0	0	0	0	0	250	0	0	0	0	0	251	0	0	0	0	0	252	0	0	0	0	0	253	0	0	0	0	0	254	0	0	0
255	0	0	0	0	0	0	0	0	0	0	256	0	0	0	0	0	257	0	0	0	0	0	258	0	0	0	0	0	259	0	0	0	0	0	260	0	0	0	0	0	261	0	0	0	0	0	262	0	0	0	0	0	263	0	0	0	0	0	264	0	0	0	0	0	265	0	0	0	0	0	266	0	0	0	0	0	267	0	0	0	0	0	268	0	0	0	0	0	269	0	0	0	0	0
0	0	0	0	0	270	0	0	0	0	271	0	0	0	0	0	272	0	0	0	0	0	273	0	0	0	0	0	274	0	0	0	0	0	275	0	0	0	0	0	276	0	0	0	0	0	277	0	0	0	0	0	278	0	0	0	0	0	279	0	0	0	0	0	280	0	0	0	0	0	281	0	0	0	0	0	282	0	0	0	0	0	283	0	0	0	0	0	284	0	0	0	0	0	285
0	286	0	0	0	0	287	0	0	0	0	0	288	0	0	0	0	0	289	0	0	0	0	0	290	0	0	0	0	0	291	0	0	0	0	0	292	0	0	0	0	0	293	0	0	0	0	0	294	0	0	0	0	0	295	0	0	0	0	0	296	0	0	0	0	0	297	0	0	0	0	0	298	0	0	0	0	0	299	0	0	0	0	0	300	0	0	0	0	0	301	0	0	0	0
0	0	0	0	302	0	0	0	0	303	0	0	0	0	0	304	0	0	0	0	0	305	0	0	0	0	0	306	0	0	0	0	0	307	0	0	0	0	0	308	0	0	0	0	0	309	0	0	0	0	0	310	0	0	0	0	0	311	0	0	0	0	0	312	0	0	0	0	0	313	0	0	0	0	0	314	0	0	0	0	0	315	0	0	0	0	0	316	0	0	0	0	0	317	0
0	0	0	318	0	0	0	0	319	0	0	0	0	0	320	0	0	0	0	0	321	0	0	0	0	0	322	0	0	0	0	0	323	0	0	0	0	0	324	0	0	0	0	0	325	0	0	0	0	0	326	0	0	0	0	0	327	0	0	0	0	0	328	0	0	0	0	0	329	0	0	0	0	0	330	0	0	0	0	0	331	0	0	0	0	0	332	0	0	0	0	0	333	0	0
0	0	334	0	0	0	0	335	0	0	0	0	0	336	0	0	0	0	0	337	0	0	0	0	0	338	0	0	0	0	0	339	0	0	0	0	0	340	0	0	0	0	0	341	0	0	0	0	0	342	0	0	0	0	0	343	0	0	0	0	0	344	0	0	0	0	0	345	0	0	0	0	0	346	0	0	0	0	0	347	0	0	0	0	0	348	0	0	0	0	0	349	0	0	0
350	0	0	0	0	0	0	0	0	0	0	351	0	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0
0	0	0	0	0	365	0	0	0	0	366	0	0	0	0	0	367	0	0	0	0	0	368	0	0	0	0	0	369	0	0	0	0	0	370	0	0	0	0	0	371	0	0	0	0	0	372	0	0	0	0	0	373	0	0	0	0	0	374	0	0	0	0	0	375	0	0	0	0	0	376	0	0	0	0	0	377	0	0	0	0	0	378	0	0	0	0	0	379	0	0	0	0	0	380
0	381	0	0	0	0	382	0	0	0	0	0	383	0	0	0	0	0	384	0	0	0	0	0	385	0	0	0	0	0	386	0	0	0	0	0	387	0	0	0	0	0	388	0	0	0	0	0	389	0	0	0	0	0	390	0	0	0	0	0	391	0	0	0	0	0	392	0	0	0	0	0	393	0	0	0	0	0	394	0	0	0	0	0	395	0	0	0	0	0	396	0	0	0	0
0	0	0	0	397	0	0	0	0	398	0	0	0	0	0	399	0	0	0	0	0	400	0	0	0	0	0	401	0	0	0	0	0	402	0	0	0	0	0	403	0	0	0	0	0	404	0	0	0	0	0	405	0	0	0	0	0	406	0	0	0	0	0	407	0	0	0	0	0	408	0	0	0	0	0	409	0	0	0	0	0	410	0	0	0	0	0	411	0	0	0	0	0	412	0
0	0	0	413	0	0	0	0	414	0	0	0	0	0	415	0	0	0	0	0	416	0	0	0	0	0	417	0	0	0	0	0	418	0	0	0	0	0	419	0	0	0	0	0	420	0	0	0	0	0	421	0	0	0	0	0	422	0	0	0	0	0	423	0	0	0	0	0	424	0	0	0	0	0	425	0	0	0	0	0	426	0	0	0	0	0	427	0	0	0	0	0	428	0	0
0	0	429	0	0	0	0	430	0	0	0	0	0	431	0	0	0	0	0	432	0	0	0	0	0	433	0	0	0	0	0	434	0	0	0	0	0	435	0	0	0	0	0	436	0	0	0	0	0	437	0	0	0	0	0	438	0	0	0	0	0	439	0	0	0	0	0	440	0	0	0	0	0	441	0	0	0	0	0	442	0	0	0	0	0	443	0	0	0	0	0	444	0	0	0
445	0	0	0	0	0	0	0	0	0	0	446	0	0	0	0	0	447	0	0	0	0	0	448	0	0	0	0	0	449	0	0	0	0	0	450	0	0	0	0	0	451	0	0	0	0	0	452	0	0	0	0	0	453	0	0	0	0	0	454	0	0	0	0	0	455	0	0	0	0	0	456	0	0	0	0	0	457	0	0	0	0	0	458	0	0	0	0	0	459	0	0	0	0	0
0	0	0	0	0	460	0	0	0	0	461	0	0	0	0	0	462	0	0	0	0	0	463	0	0	0	0	0	464	0	0	0	0	0	465	0	0	0	0	0	466	0	0	0	0	0	467	0	0	0	0	0	468	0	0	0	0	0	469	0	0	0	0	0	470	0	0	0	0	0	471	0	0	0	0	0	472	0	0	0	0	0	473	0	0	0	0	0	474	0	0	0	0	0	475
0	476	0	0	0	0	477	0	0	0	0	0	478	0	0	0	0	0	479	0	0	0	0	0	480	0	0	0	0	0	481	0	0	0	0	0	482	0	0	0	0	0	483	0	0	0	0	0	484	0	0	0	0	0	485	0	0	0	0	0	486	0	0	0	0	0	487	0	0	0	0	0	488	0	0	0	0	0	489	0	0	0	0	0	490	0	0	0	0	0	491	0	0	0	0
0	0	0	0	492	0	0	0	0	493	0	0	0	0	0	494	0	0	0	0	0	495	0	0	0	0	0	496	0	0	0	0	0	497	0	0	0	0	0	498	0	0	0	0	0	499	0	0	0	0	0	500	0	0	0	0	0	501	0	0	0	0	0	502	0	0	0	0	0	503	0	0	0	0	0	504	0	0	0	0	0	505	0	0	0	0	0	506	0	0	0	0	0	507	0
0	0	0	508	0	0	0	0	509	0	0	0	0	0	510	0	0	0	0	0	511	0	0	0	0	0	512	0	0	0	0	0	513	0	0	0	0	0	514	0	0	0	0	0	515	0	0	0	0	0	516	0	0	0	0	0	517	0	0	0	0	0	518	0	0	0	0	0	519	0	0	0	0	0	520	0	0	0	0	0	521	0	0	0	0	0	522	0	0	0	0	0	523	0	0
0	0	524	0	0	0	0	525	0	0	0	0	0	526	0	0	0	0	0	527	0	0	0	0	0	528	0	0	0	0	0	529	0	0	0	0	0	530	0	0	0	0	0	531	0	0	0	0	0	532	0	0	0	0	0	533	0	0	0	0	0	534	0	0	0	0	0	535	0	0	0	0	0	536	0	0	0	0	0	537	0	0	0	0	0	538	0	0	0	0	0	539	0	0	0
540	0	0	0	0	0	0	0	0	0	0	541	0	0	0	0	0	542	0	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0
0	0	0	0	0	555	0	0	0	0	556	0	0	0	0	0	557	0	0	0	0	0	558	0	0	0	0	0	559	0	0	0	0	0	560	0	0	0	0	0	561	0	0	0	0	0	562	0	0	0	0	0	563	0	0	0	0	0	564	0	0	0	0	0	565	0	0	0	0	0	566	0	0	0	0	0	567	0	0	0	0	0	568	0	0	0	0	0	569	0	0	0	0	0	570
0	571	0	0	0	0	572	0	0	0	0	0	573	0	0	0	0	0	574	0	0	0	0	0	575	0	0	0	0	0	576	0	0	0	0	0	577	0	0	0	0	0	578	0	0	0	0	0	579	0	0	0	0	0	580	0	0	0	0	0	581	0	0	0	0	0	582	0	0	0	0	0	583	0	0	0	0	0	584	0	0	0	0	0	585	0	0	0	0	0	586	0	0	0	0
0	0	0	0	587	0	0	0	0	588	0	0	0	0	0	589	0	0	0	0	0	590	0	0	0	0	0	591	0	0	0	0	0	592	0	0	0	0	0	593	0	0	0	0	0	594	0	0	0	0	0	595	0	0	0	0	0	596	0	0	0	0	0	597	0	0	0	0	0	598	0	0	0	0	0	599	0	0	0	0	0	600	0	0	0	0	0	601	0	0	0	0	0	602	0
0	0	0	603	0	0	0	0	604	0	0	0	0	0	605	0	0	0	0	0	606	0	0	0	0	0	607	0	0	0	0	0	608	0	0	0	0	0	609	0	0	0	0	0	610	0	0	0	0	0	611	0	0	0	0	0	612	0	0	0	0	0	613	0	0	0	0	0	614	0	0	0	0	0	615	0	0	0	0	0	616	0	0	0	0	0	617	0	0	0	0	0	618	0	0
0	0	619	0	0	0	0	620	0	0	0	0	0	621	0	0	0	0	0	622	0	0	0	0	0	623	0	0	0	0	0	624	0	0	0	0	0	625	0	0	0	0	0	626	0	0	0	0	0	627	0	0	0	0	0	628	0	0	0	0	0	629	0	0	0	0	0	630	0	0	0	0	0	631	0	0	0	0	0	632	0	0	0	0	0	633	0	0	0	0	0	634	0	0	0
635	0	0	0	0	0	0	0	0	0	0	636	0	0	0	0	0	637	0	0	0	0	0	638	0	0	0	0	0	639	0	0	0	0	0	640	0	0	0	0	0	641	0	0	0	0	0	642	0	0	0	0	0	643	0	0	0	0	0	644	0	0	0	0	0	645	0	0	0	0	0	646	0	0	0	0	0	647	0	0	0	0	0	648	0	0	0	0	0	649	0	0	0	0	0
0	0	0	0	0	650	0	0	0	0	651	0	0	0	0	0	652	0	0	0	0	0	653	0	0	0	0	0	654	0	0	0	0	0	655	0	0	0	0	0	656	0	0	0	0	0	657	0	0	0	0	0	658	0	0	0	0	0	659	0	0	0	0	0	660	0	0	0	0	0	661	0	0	0	0	0	662	0	0	0	0	0	663	0	0	0	0	0	664	0	0	0	0	0	665
0	666	0	0	0	0	667	0	0	0	0	0	668	0	0	0	0	0	669	0	0	0	0	0	670	0	0	0	0	0	671	0	0	0	0	0	672	0	0	0	0	0	673	0	0	0	0	0	674	0	0	0	0	0	675	0	0	0	0	0	676	0	0	0	0	0	677	0	0	0	0	0	678	0	0	0	0	0	679	0	0	0	0	0	680	0	0	0	0	0	681	0	0	0	0
0	0	0	0	682	0	0	0	0	683	0	0	0	0	0	684	0	0	0	0	0	685	0	0	0	0	0	686	0	0	0	0	0	687	0	0	0	0	0	688	0	0	0	0	0	689	0	0	0	0	0	690	0	0	0	0	0	691	0	0	0	0	0	692	0	0	0	0	0	693	0	0	0	0	0	694	0	0	0	0	0	695	0	0	0	0	0	696	0	0	0	0	0	697	0
0	0	0	698	0	0	0	0	699	0	0	0	0	0	700	0	0	0	0	0	701	0	0	0	0	0	702	0	0	0	0	0	703	0	0	0	0	0	704	0	0	0	0	0	705	0	0	0	0	0	706	0	0	0	0	0	707	0	0	0	0	0	708	0	0	0	0	0	709	0	0	0	0	0	710	0	0	0	0	0	711	0	0	0	0	0	712	0	0	0	0	0	713	0	0
0	0	714	0	0	0	0	715	0	0	0	0	0	716	0	0	0	0	0	717	0	0	0	0	0	718	0	0	0	0	0	719	0	0	0	0	0	720	0	0	0	0	0	721	0	0	0	0	0	722	0	0	0	0	0	723	0	0	0	0	0	724	0	0	0	0	0	725	0	0	0	0	0	726	0	0	0	0	0	727	0	0	0	0	0	728	0	0	0	0	0	729	0	0	0
730	0	0	0	0	0	0	0	0	0	0	731	0	0	0	0	0	732	0	0	0	0	0	733	0	0	0	0	0	734	0	0	0	0	0	735	0	0	0	0	0	736	0	0	0	0	0	737	0	0	0	0	0	738	0	0	0	0	0	739	0	0	0	0	0	740	0	0	0	0	0	741	0	0	0	0	0	742	0	0	0	0	0	743	0	0	0	0	0	744	0	0	0	0	0
0	0	0	0	0	745	0	0	0	0	746	0	0	0	0	0	747	0	0	0	0	0	748	0	0	0	0	0	749	0	0	0	0	0	750	0	0	0	0	0	751	0	0	0	0	0	752	0	0	0	0	0	753	0	0	0	0	0	754	0	0	0	0	0	755	0	0	0	0	0	756	0	0	0	0	0	757	0	0	0	0	0	758	0	0	0	0	0	759	0	0	0	0	0	760
0	761	0	0	0	0	762	0	0	0	0	0	763	0	0	0	0	0	764	0	0	0	0	0	765	0	0	0	0	0	766	0	0	0	0	0	767	0	0	0	0	0	768	0	0	0	0	0	769	0	0	0	0	0	770	0	0	0	0	0	771	0	0	0	0	0	772	0	0	0	0	0	773	0	0	0	0	0	774	0	0	0	0	0	775	0	0	0	0	0	776	0	0	0	0
0	0	0	0	777	0	0	0	0	778	0	0	0	0	0	779	0	0	0	0	0	780	0	0	0	0	0	781	0	0	0	0	0	782	0	0	0	0	0	783	0	0	0	0	0	784	0	0	0	0	0	785	0	0	0	0	0	786	0	0	0	0	0	787	0	0	0	0	0	788	0	0	0	0	0	789	0	0	0	0	0	790	0	0	0	0	0	791	0	0	0	0	0	792	0
0	0	0	793	0	0	0	0	794	0	0	0	0	0	795	0	0	0	0	0	796	0	0	0	0	0	797	0	0	0	0	0	798	0	0	0	0	0	799	0	0	0	0	0	800	0	0	0	0	0	801	0	0	0	0	0	802	0	0	0	0	0	803	0	0	0	0	0	804	0	0	0	0	0	805	0	0	0	0	0	806	0	0	0	0	0	807	0	0	0	0	0	808	0	0
0	0	809	0	0	0	0	810	0	0	0	0	0	811	0	0	0	0	0	812	0	0	0	0	0	813	0	0	0	0	0	814	0	0	0	0	0	815	0	0	0	0	0	816	0	0	0	0	0	817	0	0	0	0	0	818	0	0	0	0	0	819	0	0	0	0	0	820	0	0	0	0	0	821	0	0	0	0	0	822	0	0	0	0	0	823	0	0	0	0	0	824	0	0	0
825	0	0	0	0	0	0	0	0	0	0	826	0	0	0	0	0	827	0	0	0	0	0	828	0	0	0	0	0	829	0	0	0	0	0	830	0	0	0	0	0	831	0	0	0	0	0	832	0	0	0	0	0	833	0	0	0	0	0	834	0	0	0	0	0	835	0	0	0	0	0	836	0	0	0	0	0	837	0	0	0	0	0	838	0	0	0	0	0	839	0	0	0	0	0
0	0	0	0	0	840	0	0	0	0	841	0	0	0	0	0	842	0	0	0	0	0	843	0	0	0	0	0	844	0	0	0	0	0	845	0	0	0	0	0	846	0	0	0	0	0	847	0	0	0	0	0	848	0	0	0	0	0	849	0	0	0	0	0	850	0	0	0	0	0	851	0	0	0	0	0	852	0	0	0	0	0	853	0	0	0	0	0	854	0	0	0	0	0	855
0	856	0	0	0	0	857	0	0	0	0	0	858	0	0	0	0	0	859	0	0	0	0	0	860	0	0	0	0	0	861	0	0	0	0	0	862	0	0	0	0	0	863	0	0	0	0	0	864	0	0	0	0	0	865	0	0	0	0	0	866	0	0	0	0	0	867	0	0	0	0	0	868	0	0	0	0	0	869	0	0	0	0	0	870	0	0	0	0	0	871	0	0	0	0
0	0	0	0	872	0	0	0	0	873	0	0	0	0	0	874	0	0	0	0	0	875	0	0	0	0	0	876	0	0	0	0	0	877	0	0	0	0	0	878	0	0	0	0	0	879	0	0	0	0	0	880	0	0	0	0	0	881	0	0	0	0	0	882	0	0	0	0	0	883	0	0	0	0	0	884	0	0	0	0	0	885	0	0	0	0	0	886	0	0	0	0	0	887	0
0	0	0	888	0	0	0	0	889	0	0	0	0	0	890	0	0	0	0	0	891	0	0	0	0	0	892	0	0	0	0	0	893	0	0	0	0	0	894	0	0	0	0	0	895	0	0	0	0	0	896	0	0	0	0	0	897	0	0	0	0	0	898	0	0	0	0	0	899	0	0	0	0	0	900	0	0	0	0	0	901	0	0	0	0	0	902	0	0	0	0	0	903	0	0
0	0	904	0	0	0	0	905	0	0	0	0	0	906	0	0	0	0	0	907	0	0	0	0	0	908	0	0	0	0	0	909	0	0	0	0	0	910	0	0	0	0	0	911	0	0	0	0	0	912	0	0	0	0	0	913	0	0	0	0	0	914	0	0	0	0	0	915	0	0	0	0	0	916	0	0	0	0	0	917	0	0	0	0	0	918	0	0	0	0	0	919	0	0	0
920	0	0	0	0	0	0	0	0	0	0	921	0	0	0	0	0	922	0	0	0	0	0	923	0	0	0	0	0	924	0	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0
0	0	0	0	0	935	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0	0	938	0	0	0	0	0	939	0	0	0	0	0	940	0	0	0	0	0	941	0	0	0	0	0	942	0	0	0	0	0	943	0	0	0	0	0	944	0	0	0	0	0	945	0	0	0	0	0	946	0	0	0	0	0	947	0	0	0	0	0	948	0	0	0	0	0	949	0	0	0	0	0	950
0	951	0	0	0	0	952	0	0	0	0	0	953	0	0	0	0	0	954	0	0	0	0	0	955	0	0	0	0	0	956	0	0	0	0	0	957	0	0	0	0	0	958	0	0	0	0	0	959	0	0	0	0	0	960	0	0	0	0	0	961	0	0	0	0	0	962	0	0	0	0	0	963	0	0	0	0	0	964	0	0	0	0	0	965	0	0	0	0	0	966	0	0	0	0
0	0	0	0	967	0	0	0	0	968	0	0	0	0	0	969	0	0	0	0	0	970	0	0	0	0	0	971	0	0	0	0	0	972	0	0	0	0	0	973	0	0	0	0	0	974	0	0	0	0	0	975	0	0	0	0	0	976	0	0	0	0	0	977	0	0	0	0	0	978	0	0	0	0	0	979	0	0	0	0	0	980	0	0	0	0	0	981	0	0	0	0	0	982	0
0	0	0	983	0	0	0	0	984	0	0	0	0	0	985	0	0	0	0	0	986	0	0	0	0	0	987	0	0	0	0	0	988	0	0	0	0	0	989	0	0	0	0	0	990	0	0	0	0	0	991	0	0	0	0	0	992	0	0	0	0	0	993	0	0	0	0	0	994	0	0	0	0	0	995	0	0	0	0	0	996	0	0	0	0	0	997	0	0	0	0	0	998	0	0
0	0	999	0	0	0	0	1000	0	0	0	0	0	1001	0	0	0	0	0	1002	0	0	0	0	0	1003	0	0	0	0	0	1004	0	0	0	0	0	1005	0	0	0	0	0	1006	0	0	0	0	0	1007	0	0	0	0	0	1008	0	0	0	0	0	1009	0	0	0	0	0	1010	0	0	0	0	0	1011	0	0	0	0	0	1012	0	0	0	0	0	1013	0	0	0	0	0	1014	0	0	0
1015	0	0	0	0	0	0	0	0	0	0	1016	0	0	0	0	0	1017	0	0	0	0	0	1018	0	0	0	0	0	1019	0	0	0	0	0	1020	0	0	0	0	0	1021	0	0	0	0	0	1022	0	0	0	0	0	1023	0	0	0	0	0	1024	0	0	0	0	0	1025	0	0	0	0	0	1026	0	0	0	0	0	1027	0	0	0	0	0	1028	0	0	0	0	0	1029	0	0	0	0	0
0	0	0	0	0	1030	0	0	0	0	1031	0	0	0	0	0	1032	0	0	0	0	0	1033	0	0	0	0	0	1034	0	0	0	0	0	1035	0	0	0	0	0	1036	0	0	0	0	0	1037	0	0	0	0	0	1038	0	0	0	0	0	1039	0	0	0	0	0	1040	0	0	0	0	0	1041	0	0	0	0	0	1042	0	0	0	0	0	1043	0	0	0	0	0	1044	0	0	0	0	0	1045
0	1046	0	0	0	0	1047	0	0	0	0	0	1048	0	0	0	0	0	1049	0	0	0	0	0	1050	0	0	0	0	0	1051	0	0	0	0	0	1052	0	0	0	0	0	1053	0	0	0	0	0	1054	0	0	0	0	0	1055	0	0	0	0	0	1056	0	0	0	0	0	1057	0	0	0	0	0	1058	0	0	0	0	0	1059	0	0	0	0	0	1060	0	0	0	0	0	1061	0	0	0	0
0	0	0	0	1062	0	0	0	0	1063	0	0	0	0	0	1064	0	0	0	0	0	1065	0	0	0	0	0	1066	0	0	0	0	0	1067	0	0	0	0	0	1068	0	0	0	0	0	1069	0	0	0	0	0	1070	0	0	0	0	0	1071	0	0	0	0	0	1072	0	0	0	0	0	1073	0	0	0	0	0	1074	0	0	0	0	0	1075	0	0	0	0	0	1076	0	0	0	0	0	1077	0
0	0	0	1078	0	0	0	0	1079	0	0	0	0	0	1080	0	0	0	0	0	1081	0	0	0	0	0	1082	0	0	0	0	0	1083	0	0	0	0	0	1084	0	0	0	0	0	1085	0	0	0	0	0	1086	0	0	0	0	0	1087	0	0	0	0	0	1088	0	0	0	0	0	1089	0	0	0	0	0	1090	0	0	0	0	0	1091	0	0	0	0	0	1092	0	0	0	0	0	1093	0	0
0	0	1094	0	0	0	0	1095	0	0	0	0	0	1096	0	0	0	0	0	1097	0	0	0	0	0	1098	0	0	0	0	0	1099	0	0	0	0	0	1100	0	0	0	0	0	1101	0	0	0	0	0	1102	0	0	0	0	0	1103	0	0	0	0	0	1104	0	0	0	0	0	1105	0	0	0	0	0	1106	0	0	0	0	0	1107	0	0	0	0	0	1108	0	0	0	0	0	1109	0	0	0
1110	0	0	0	0	0	0	0	0	0	0	1111	0	0	0	0	0	1112	0	0	0	0	0	1113	0	0	0	0	0	1114	0	0	0	0	0	1115	0	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0
0	0	0	0	0	1125	0	0	0	0	1126	0	0	0	0	0	1127	0	0	0	0	0	1128	0	0	0	0	0	1129	0	0	0	0	0	1130	0	0	0	0	0	1131	0	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140
0	1141	0	0	0	0	1142	0	0	0	0	0	1143	0	0	0	0	0	1144	0	0	0	0	0	1145	0	0	0	0	0	1146	0	0	0	0	0	1147	0	0	0	0	0	1148	0	0	0	0	0	1149	0	0	0	0	0	1150	0	0	0	0	0	1151	0	0	0	0	0	1152	0	0	0	0	0	1153	0	0	0	0	0	1154	0	0	0	0	0	1155	0	0	0	0	0	1156	0	0	0	0
0	0	0	0	1157	0	0	0	0	1158	0	0	0	0	0	1159	0	0	0	0	0	1160	0	0	0	0	0	1161	0	0	0	0	0	1162	0	0	0	0	0	1163	0	0	0	0	0	1164	0	0	0	0	0	1165	0	0	0	0	0	1166	0	0	0	0	0	1167	0	0	0	0	0	1168	0	0	0	0	0	1169	0	0	0	0	0	1170	0	0	0	0	0	1171	0	0	0	0	0	1172	0
0	0	0	1173	0	0	0	0	1174	0	0	0	0	0	1175	0	0	0	0	0	1176	0	0	0	0	0	1177	0	0	0	0	0	1178	0	0	0	0	0	1179	0	0	0	0	0	1180	0	0	0	0	0	1181	0	0	0	0	0	1182	0	0	0	0	0	1183	0	0	0	0	0	1184	0	0	0	0	0	1185	0	0	0	0	0	1186	0	0	0	0	0	1187	0	0	0	0	0	1188	0	0
0	0	1189	0	0	0	0	1190	0	0	0	0	0	1191	0	0	0	0	0	1192	0	0	0	0	0	1193	0	0	0	0	0	1194	0	0	0	0	0	1195	0	0	0	0	0	1196	0	0	0	0	0	1197	0	0	0	0	0	1198	0	0	0	0	0	1199	0	0	0	0	0	1200	0	0	0	0	0	1201	0	0	0	0	0	1202	0	0	0	0	0	1203	0	0	0	0	0	1204	0	0	0
1205	0	0	0	0	0	0	0	0	0	0	1206	0	0	0	0	0	1207	0	0	0	0	0	1208	0	0	0	0	0	1209	0	0	0	0	0	1210	0	0	0	0	0	1211	0	0	0	0	0	1212	0	0	0	0	0	1213	0	0	0	0	0	1214	0	0	0	0	0	1215	0	0	0	0	0	1216	0	0	0	0	0	1217	0	0	0	0	0	1218	0	0	0	0	0	1219	0	0	0	0	0
0	0	0	0	0	1220	0	0	0	0	1221	0	0	0	0	0	1222	0	0	0	0	0	1223	0	0	0	0	0	1224	0	0	0	0	0	1225	0	0	0	0	0	1226	0	0	0	0	0	1227	0	0	0	0	0	1228	0	0	0	0	0	1229	0	0	0	0	0	1230	0	0	0	0	0	1231	0	0	0	0	0	1232	0	0	0	0	0	1233	0	0	0	0	0	1234	0	0	0	0	0	1235
0	1236	0	0	0	0	1237	0	0	0	0	0	1238	0	0	0	0	0	1239	0	0	0	0	0	1240	0	0	0	0	0	1241	0	0	0	0	0	1242	0	0	0	0	0	1243	0	0	0	0	0	1244	0	0	0	0	0	1245	0	0	0	0	0	1246	0	0	0	0	0	1247	0	0	0	0	0	1248	0	0	0	0	0	1249	0	0	0	0	0	1250	0	0	0	0	0	1251	0	0	0	0
0	0	0	0	1252	0	0	0	0	1253	0	0	0	0	0	1254	0	0	0	0	0	1255	0	0	0	0	0	1256	0	0	0	0	0	1257	0	0	0	0	0	1258	0	0	0	0	0	1259	0	0	0	0	0	1260	0	0	0	0	0	1261	0	0	0	0	0	1262	0	0	0	0	0	1263	0	0	0	0	0	1264	0	0	0	0	0	1265	0	0	0	0	0	1266	0	0	0	0	0	1267	0
0	0	0	1268	0	0	0	0	1269	0	0	0	0	0	1270	0	0	0	0	0	1271	0	0	0	0	0	1272	0	0	0	0	0	1273	0	0	0	0	0	1274	0	0	0	0	0	1275	0	0	0	0	0	1276	0	0	0	0	0	1277	0	0	0	0	0	1278	0	0	0	0	0	1279	0	0	0	0	0	1280	0	0	0	0	0	1281	0	0	0	0	0	1282	0	0	0	0	0	1283	0	0
0	0	1284	0	0	0	0	1285	0	0	0	0	0	1286	0	0	0	0	0	1287	0	0	0	0	0	1288	0	0	0	0	0	1289	0	0	0	0	0	1290	0	0	0	0	0	1291	0	0	0	0	0	1292	0	0	0	0	0	1293	0	0	0	0	0	1294	0	0	0	0	0	1295	0	0	0	0	0	1296	0	0	0	0	0	1297	0	0	0	0	0	1298	0	0	0	0	0	1299	0	0	0
1300	0	0	0	0	0	0	0	0	0	0	1301	0	0	0	0	0	1302	0	0	0	0	0	1303	0	0	0	0	0	1304	0	0	0	0	0	1305	0	0	0	0	0	1306	0	0	0	0	0	1307	0	0	0	0	0	1308	0	0	0	0	0	1309	0	0	0	0	0	1310	0	0	0	0	0	1311	0	0	0	0	0	1312	0	0	0	0	0	1313	0	0	0	0	0	1314	0	0	0	0	0
0	0	0	0	0	1315	0	0	0	0	1316	0	0	0	0	0	1317	0	0	0	0	0	1318	0	0	0	0	0	1319	0	0	0	0	0	1320	0	0	0	0	0	1321	0	0	0	0	0	1322	0	0	0	0	0	1323	0	0	0	0	0	1324	0	0	0	0	0	1325	0	0	0	0	0	1326	0	0	0	0	0	1327	0	0	0	0	0	1328	0	0	0	0	0	1329	0	0	0	0	0	1330
0	1331	0	0	0	0	1332	0	0	0	0	0	1333	0	0	0	0	0	1334	0	0	0	0	0	1335	0	0	0	0	0	1336	0	0	0	0	0	1337	0	0	0	0	0	1338	0	0	0	0	0	1339	0	0	0	0	0	1340	0	0	0	0	0	1341	0	0	0	0	0	1342	0	0	0	0	0	1343	0	0	0	0	0	1344	0	0	0	0	0	1345	0	0	0	0	0	1346	0	0	0	0
0	0	0	0	1347	0	0	0	0	1348	0	0	0	0	0	1349	0	0	0	0	0	1350	0	0	0	0	0	1351	0	0	0	0	0	1352	0	0	0	0	0	1353	0	0	0	0	0	1354	0	0	0	0	0	1355	0	0	0	0	0	1356	0	0	0	0	0	1357	0	0	0	0	0	1358	0	0	0	0	0	1359	0	0	0	0	0	1360	0	0	0	0	0	1361	0	0	0	0	0	1362	0
0	0	0	1363	0	0	0	0	1364	0	0	0	0	0	1365	0	0	0	0	0	1366	0	0	0	0	0	1367	0	0	0	0	0	1368	0	0	0	0	0	1369	0	0	0	0	0	1370	0	0	0	0	0	1371	0	0	0	0	0	1372	0	0	0	0	0	1373	0	0	0	0	0	1374	0	0	0	0	0	1375	0	0	0	0	0	1376	0	0	0	0	0	1377	0	0	0	0	0	1378	0	0
0	0	1379	0	0	0	0	1380	0	0	0	0	0	1381	0	0	0	0	0	1382	0	0	0	0	0	1383	0	0	0	0	0	1384	0	0	0	0	0	1385	0	0	0	0	0	1386	0	0	0	0	0	1387	0	0	0	0	0	1388	0	0	0	0	0	1389	0	0	0	0	0	1390	0	0	0	0	0	1391	0	0	0	0	0	1392	0	0	0	0	0	1393	0	0	0	0	0	1394	0	0	0
1395	0	0	0	0	0	0	0	0	0	0	1396	0	0	0	0	0	1397	0	0	0	0	0	1398	0	0	0	0	0	1399	0	0	0	0	0	1400	0	0	0	0	0	1401	0	0	0	0	0	1402	0	0	0	0	0	1403	0	0	0	0	0	1404	0	0	0	0	0	1405	0	0	0	0	0	1406	0	0	0	0	0	1407	0	0	0	0	0	1408	0	0	0	0	0	1409	0	0	0	0	0
0	0	0	0	0	1410	0	0	0	0	1411	0	0	0	0	0	1412	0	0	0	0	0	1413	0	0	0	0	0	1414	0	0	0	0	0	1415	0	0	0	0	0	1416	0	0	0	0	0	1417	0	0	0	0	0	1418	0	0	0	0	0	1419	0	0	0	0	0	1420	0	0	0	0	0	1421	0	0	0	0	0	1422	0	0	0	0	0	1423	0	0	0	0	0	1424	0	0	0	0	0	1425
0	1426	0	0	0	0	1427	0	0	0	0	0	1428	0	0	0	0	0	1429	0	0	0	0	0	1430	0	0	0	0	0	1431	0	0	0	0	0	1432	0	0	0	0	0	1433	0	0	0	0	0	1434	0	0	0	0	0	1435	0	0	0	0	0	1436	0	0	0	0	0	1437	0	0	0	0	0	1438	0	0	0	0	0	1439	0	0	0	0	0	1440	0	0	0	0	0	1441	0	0	0	0
0	0	0	0	1442	0	0	0	0	1443	0	0	0	0	0	1444	0	0	0	0	0	1445	0	0	0	0	0	1446	0	0	0	0	0	1447	0	0	0	0	0	1448	0	0	0	0	0	1449	0	0	0	0	0	1450	0	0	0	0	0	1451	0	0	0	0	0	1452	0	0	0	0	0	1453	0	0	0	0	0	1454	0	0	0	0	0	1455	0	0	0	0	0	1456	0	0	0	0	0	1457	0
0	0	0	1458	0	0	0	0	1459	0	0	0	0	0	1460	0	0	0	0	0	1461	0	0	0	0	0	1462	0	0	0	0	0	1463	0	0	0	0	0	1464	0	0	0	0	0	1465	0	0	0	0	0	1466	0	0	0	0	0	1467	0	0	0	0	0	1468	0	0	0	0	0	1469	0	0	0	0	0	1470	0	0	0	0	0	1471	0	0	0	0	0	1472	0	0	0	0	0	1473	0	0
0	0	1474	0	0	0	0	1475	0	0	0	0	0	1476	0	0	0	0	0	1477	0	0	0	0	0	1478	0	0	0	0	0	1479	0	0	0	0	0	1480	0	0	0	0	0	1481	0	0	0	0	0	1482	0	0	0	0	0	1483	0	0	0	0	0	1484	0	0	0	0	0	1485	0	0	0	0	0	1486	0	0	0	0	0	1487	0	0	0	0	0	1488	0	0	0	0	0	1489	0	0	0
1490	0	0	0	0	0	0	0	0	0	0	1491	0	0	0	0	0	1492	0	0	0	0	0	1493	0	0	0	0	0	1494	0	0	0	0	0	1495	0	0	0	0	0	1496	0	0	0	0	0	1497	0	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0

==> anc/TricriticalIsing_Data/Tricrit_EpsPPrimeMatDescR_Ncut15.dat <==
0	0	0	0	0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16
0	17	0	0	0	0	18	0	0	0	0	0	19	0	0	0	0	0	20	0	0	0	0	0	21	0	0	0	0	0	22	0	0	0	0	0	23	0	0	0	0	0	24	0	0	0	0	0	25	0	0	0	0	0	26	0	0	0	0	0	27	0	0	0	0	0	28	0	0	0	0	0	29	0	0	0	0	0	30	0	0	0	0	0	31	0	0	0	0	0	32	0	0	0	0
0	0	0	0	33	0	0	0	0	34	0	0	0	0	0	35	0	0	0	0	0	36	0	0	0	0	0	37	0	0	0	0	0	38	0	0	0	0	0	39	0	0	0	0	0	40	0	0	0	0	0	41	0	0	0	0	0	42	0	0	0	0	0	43	0	0	0	0	0	44	0	0	0	0	0	45	0	0	0	0	0	46	0	0	0	0	0	47	0	0	0	0	0	48	0
0	0	0	49	0	0	0	0	50	0	0	0	0	0	51	0	0	0	0	0	52	0	0	0	0	0	53	0	0	0	0	0	54	0	0	0	0	0	55	0	0	0	0	0	56	0	0	0	0	0	57	0	0	0	0	0	58	0	0	0	0	0	59	0	0	0	0	0	60	0	0	0	0	0	61	0	0	0	0	0	62	0	0	0	0	0	63	0	0	0	0	0	64	0	0
0	0	65	0	0	0	0	66	0	0	0	0	0	67	0	0	0	0	0	68	0	0	0	0	0	69	0	0	0	0	0	70	0	0	0	0	0	71	0	0	0	0	0	72	0	0	0	0	0	73	0	0	0	0	0	74	0	0	0	0	0	75	0	0	0	0	0	76	0	0	0	0	0	77	0	0	0	0	0	78	0	0	0	0	0	79	0	0	0	0	0	80	0	0	0
81	0	0	0	0	0	0	0	0	0	0	82	0	0	0	0	0	83	0	0	0	0	0	84	0	0	0	0	0	85	0	0	0	0	0	86	0	0	0	0	0	87	0	0	0	0	0	88	0	0	0	0	0	89	0	0	0	0	0	90	0	0	0	0	0	91	0	0	0	0	0	92	0	0	0	0	0	93	0	0	0	0	0	94	0	0	0	0	0	95	0	0	0	0	0
0	96	0	0	0	0	97	0	0	0	0	0	98	0	0	0	0	0	99	0	0	0	0	0	100	0	0	0	0	0	101	0	0	0	0	0	102	0	0	0	0	0	103	0	0	0	0	0	104	0	0	0	0	0	105	0	0	0	0	0	106	0	0	0	0	0	107	0	0	0	0	0	108	0	0	0	0	0	109	0	0	0	0	0	110	0	0	0	0	0	111	0	0	0	0
0	0	0	0	112	0	0	0	0	113	0	0	0	0	0	114	0	0	0	0	0	115	0	0	0	0	0	116	0	0	0	0	0	117	0	0	0	0	0	118	0	0	0	0	0	119	0	0	0	0	0	120	0	0	0	0	0	121	0	0	0	0	0	122	0	0	0	0	0	123	0	0	0	0	0	124	0	0	0	0	0	125	0	0	0	0	0	126	0	0	0	0	0	127	0
0	0	0	128	0	0	0	0	129	0	0	0	0	0	130	0	0	0	0	0	131	0	0	0	0	0	132	0	0	0	0	0	133	0	0	0	0	0	134	0	0	0	0	0	135	0	0	0	0	0	136	0	0	0	0	0	137	0	0	0	0	0	138	0	0	0	0	0	139	0	0	0	0	0	140	0	0	0	0	0	141	0	0	0	0	0	142	0	0	0	0	0	143	0	0
0	0	144	0	0	0	0	145	0	0	0	0	0	146	0	0	0	0	0	147	0	0	0	0	0	148	0	0	0	0	0	149	0	0	0	0	0	150	0	0	0	0	0	151	0	0	0	0	0	152	0	0	0	0	0	153	0	0	0	0	0	154	0	0	0	0	0	155	0	0	0	0	0	156	0	0	0	0	0	157	0	0	0	0	0	158	0	0	0	0	0	159	0	0	0
160	0	0	0	0	0	0	0	0	0	0	161	0	0	0	0	0	162	0	0	0	0	0	163	0	0	0	0	0	164	0	0	0	0	0	165	0	0	0	0	0	166	0	0	0	0	0	167	0	0	0	0	0	168	0	0	0	0	0	169	0	0	0	0	0	170	0	0	0	0	0	171	0	0	0	0	0	172	0	0	0	0	0	173	0	0	0	0	0	174	0	0	0	0	0
0	0	0	0	0	175	0	0	0	0	176	0	0	0	0	0	177	0	0	0	0	0	178	0	0	0	0	0	179	0	0	0	0	0	180	0	0	0	0	0	181	0	0	0	0	0	182	0	0	0	0	0	183	0	0	0	0	0	184	0	0	0	0	0	185	0	0	0	0	0	186	0	0	0	0	0	187	0	0	0	0	0	188	0	0	0	0	0	189	0	0	0	0	0	190
0	191	0	0	0	0	192	0	0	0	0	0	193	0	0	0	0	0	194	0	0	0	0	0	195	0	0	0	0	0	196	0	0	0	0	0	197	0	0	0	0	0	198	0	0	0	0	0	199	0	0	0	0	0	200	0	0	0	0	0	201	0	0	0	0	0	202	0	0	0	0	0	203	0	0	0	0	0	204	0	0	0	0	0	205	0	0	0	0	0	206	0	0	0	0
0	0	0	0	207	0	0	0	0	208	0	0	0	0	0	209	0	0	0	0	0	210	0	0	0	0	0	211	0	0	0	0	0	212	0	0	0	0	0	213	0	0	0	0	0	214	0	0	0	0	0	215	0	0	0	0	0	216	0	0	0	0	0	217	0	0	0	0	0	218	0	0	0	0	0	219	0	0	0	0	0	220	0	0	0	0	0	221	0	0	0	0	0	222	0
0	0	0	223	0	0	0	0	224	0	0	0	0	0	225	0	0	0	0	0	226	0	0	0	0	0	227	0	0	0	0	0	228	0	0	0	0	0	229	0	0	0	0	0	230	0	0	0	0	0	231	0	0	0	0	0	232	0	0	0	0	0	233	0	0	0	0	0	234	0	0	0	0	0	235	0	0	0	0	0	236	0	0	0	0	0	237	0	0	0	0	0	238	0	0
0	0	239	0	0	0	0	240	0	0	0	0	0	241	0	0	0	0	0	242	0	0	0	0	0	243	0	0	0	0	0	244	0	0	0	0	0	245	0	0	0	0	0	246	0	0	0	0	0	247	0	0	0	0	0	248	0	0	0	0	0	249	0	0	0	0	0	250	0	0	0	0	0	251	0	0	0	0	0	252	0	0	0	0	0	253	0	0	0	0	0	254	0	0	0
255	0	0	0	0	0	0	0	0	0	0	256	0	0	0	0	0	257	0	0	0	0	0	258	0	0	0	0	0	259	0	0	0	0	0	260	0	0	0	0	0	261	0	0	0	0	0	262	0	0	0	0	0	263	0	0	0	0	0	264	0	0	0	0	0	265	0	0	0	0	0	266	0	0	0	0	0	267	0	0	0	0	0	268	0	0	0	0	0	269	0	0	0	0	0
0	0	0	0	0	270	0	0	0	0	271	0	0	0	0	0	272	0	0	0	0	0	273	0	0	0	0	0	274	0	0	0	0	0	275	0	0	0	0	0	276	0	0	0	0	0	277	0	0	0	0	0	278	0	0	0	0	0	279	0	0	0	0	0	280	0	0	0	0	0	281	0	0	0	0	0	282	0	0	0	0	0	283	0	0	0	0	0	284	0	0	0	0	0	285
0	286	0	0	0	0	287	0	0	0	0	0	288	0	0	0	0	0	289	0	0	0	0	0	290	0	0	0	0	0	291	0	0	0	0	0	292	0	0	0	0	0	293	0	0	0	0	0	294	0	0	0	0	0	295	0	0	0	0	0	296	0	0	0	0	0	297	0	0	0	0	0	298	0	0	0	0	0	299	0	0	0	0	0	300	0	0	0	0	0	301	0	0	0	0
0	0	0	0	302	0	0	0	0	303	0	0	0	0	0	304	0	0	0	0	0	305	0	0	0	0	0	306	0	0	0	0	0	307	0	0	0	0	0	308	0	0	0	0	0	309	0	0	0	0	0	310	0	0	0	0	0	311	0	0	0	0	0	312	0	0	0	0	0	313	0	0	0	0	0	314	0	0	0	0	0	315	0	0	0	0	0	316	0	0	0	0	0	317	0
0	0	0	318	0	0	0	0	319	0	0	0	0	0	320	0	0	0	0	0	321	0	0	0	0	0	322	0	0	0	0	0	323	0	0	0	0	0	324	0	0	0	0	0	325	0	0	0	0	0	326	0	0	0	0	0	327	0	0	0	0	0	328	0	0	0	0	0	329	0	0	0	0	0	330	0	0	0	0	0	331	0	0	0	0	0	332	0	0	0	0	0	333	0	0
0	0	334	0	0	0	0	335	0	0	0	0	0	336	0	0	0	0	0	337	0	0	0	0	0	338	0	0	0	0	0	339	0	0	0	0	0	340	0	0	0	0	0	341	0	0	0	0	0	342	0	0	0	0	0	343	0	0	0	0	0	344	0	0	0	0	0	345	0	0	0	0	0	346	0	0	0	0	0	347	0	0	0	0	0	348	0	0	0	0	0	349	0	0	0
350	0	0	0	0	0	0	0	0	0	0	351	0	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0
0	0	0	0	0	365	0	0	0	0	366	0	0	0	0	0	367	0	0	0	0	0	368	0	0	0	0	0	369	0	0	0	0	0	370	0	0	0	0	0	371	0	0	0	0	0	372	0	0	0	0	0	373	0	0	0	0	0	374	0	0	0	0	0	375	0	0	0	0	0	376	0	0	0	0	0	377	0	0	0	0	0	378	0	0	0	0	0	379	0	0	0	0	0	380
0	381	0	0	0	0	382	0	0	0	0	0	383	0	0	0	0	0	384	0	0	0	0	0	385	0	0	0	0	0	386	0	0	0	0	0	387	0	0	0	0	0	388	0	0	0	0	0	389	0	0	0	0	0	390	0	0	0	0	0	391	0	0	0	0	0	392	0	0	0	0	0	393	0	0	0	0	0	394	0	0	0	0	0	395	0	0	0	0	0	396	0	0	0	0
0	0	0	0	397	0	0	0	0	398	0	0	0	0	0	399	0	0	0	0	0	400	0	0	0	0	0	401	0	0	0	0	0	402	0	0	0	0	0	403	0	0	0	0	0	404	0	0	0	0	0	405	0	0	0	0	0	406	0	0	0	0	0	407	0	0	0	0	0	408	0	0	0	0	0	409	0	0	0	0	0	410	0	0	0	0	0	411	0	0	0	0	0	412	0
0	0	0	413	0	0	0	0	414	0	0	0	0	0	415	0	0	0	0	0	416	0	0	0	0	0	417	0	0	0	0	0	418	0	0	0	0	0	419	0	0	0	0	0	420	0	0	0	0	0	421	0	0	0	0	0	422	0	0	0	0	0	423	0	0	0	0	0	424	0	0	0	0	0	425	0	0	0	0	0	426	0	0	0	0	0	427	0	0	0	0	0	428	0	0
0	0	429	0	0	0	0	430	0	0	0	0	0	431	0	0	0	0	0	432	0	0	0	0	0	433	0	0	0	0	0	434	0	0	0	0	0	435	0	0	0	0	0	436	0	0	0	0	0	437	0	0	0	0	0	438	0	0	0	0	0	439	0	0	0	0	0	440	0	0	0	0	0	441	0	0	0	0	0	442	0	0	0	0	0	443	0	0	0	0	0	444	0	0	0
445	0	0	0	0	0	0	0	0	0	0	446	0	0	0	0	0	447	0	0	0	0	0	448	0	0	0	0	0	449	0	0	0	0	0	450	0	0	0	0	0	451	0	0	0	0	0	452	0	0	0	0	0	453	0	0	0	0	0	454	0	0	0	0	0	455	0	0	0	0	0	456	0	0	0	0	0	457	0	0	0	0	0	458	0	0	0	0	0	459	0	0	0	0	0
0	0	0	0	0	460	0	0	0	0	461	0	0	0	0	0	462	0	0	0	0	0	463	0	0	0	0	0	464	0	0	0	0	0	465	0	0	0	0	0	466	0	0	0	0	0	467	0	0	0	0	0	468	0	0	0	0	0	469	0	0	0	0	0	470	0	0	0	0	0	471	0	0	0	0	0	472	0	0	0	0	0	473	0	0	0	0	0	474	0	0	0	0	0	475
0	476	0	0	0	0	477	0	0	0	0	0	478	0	0	0	0	0	479	0	0	0	0	0	480	0	0	0	0	0	481	0	0	0	0	0	482	0	0	0	0	0	483	0	0	0	0	0	484	0	0	0	0	0	485	0	0	0	0	0	486	0	0	0	0	0	487	0	0	0	0	0	488	0	0	0	0	0	489	0	0	0	0	0	490	0	0	0	0	0	491	0	0	0	0
0	0	0	0	492	0	0	0	0	493	0	0	0	0	0	494	0	0	0	0	0	495	0	0	0	0	0	496	0	0	0	0	0	497	0	0	0	0	0	498	0	0	0	0	0	499	0	0	0	0	0	500	0	0	0	0	0	501	0	0	0	0	0	502	0	0	0	0	0	503	0	0	0	0	0	504	0	0	0	0	0	505	0	0	0	0	0	506	0	0	0	0	0	507	0
0	0	0	508	0	0	0	0	509	0	0	0	0	0	510	0	0	0	0	0	511	0	0	0	0	0	512	0	0	0	0	0	513	0	0	0	0	0	514	0	0	0	0	0	515	0	0	0	0	0	516	0	0	0	0	0	517	0	0	0	0	0	518	0	0	0	0	0	519	0	0	0	0	0	520	0	0	0	0	0	521	0	0	0	0	0	522	0	0	0	0	0	523	0	0
0	0	524	0	0	0	0	525	0	0	0	0	0	526	0	0	0	0	0	527	0	0	0	0	0	528	0	0	0	0	0	529	0	0	0	0	0	530	0	0	0	0	0	531	0	0	0	0	0	532	0	0	0	0	0	533	0	0	0	0	0	534	0	0	0	0	0	535	0	0	0	0	0	536	0	0	0	0	0	537	0	0	0	0	0	538	0	0	0	0	0	539	0	0	0
540	0	0	0	0	0	0	0	0	0	0	541	0	0	0	0	0	542	0	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0
0	0	0	0	0	555	0	0	0	0	556	0	0	0	0	0	557	0	0	0	0	0	558	0	0	0	0	0	559	0	0	0	0	0	560	0	0	0	0	0	561	0	0	0	0	0	562	0	0	0	0	0	563	0	0	0	0	0	564	0	0	0	0	0	565	0	0	0	0	0	566	0	0	0	0	0	567	0	0	0	0	0	568	0	0	0	0	0	569	0	0	0	0	0	570
0	571	0	0	0	0	572	0	0	0	0	0	573	0	0	0	0	0	574	0	0	0	0	0	575	0	0	0	0	0	576	0	0	0	0	0	577	0	0	0	0	0	578	0	0	0	0	0	579	0	0	0	0	0	580	0	0	0	0	0	581	0	0	0	0	0	582	0	0	0	0	0	583	0	0	0	0	0	584	0	0	0	0	0	585	0	0	0	0	0	586	0	0	0	0
0	0	0	0	587	0	0	0	0	588	0	0	0	0	0	589	0	0	0	0	0	590	0	0	0	0	0	591	0	0	0	0	0	592	0	0	0	0	0	593	0	0	0	0	0	594	0	0	0	0	0	595	0	0	0	0	0	596	0	0	0	0	0	597	0	0	0	0	0	598	0	0	0	0	0	599	0	0	0	0	0	600	0	0	0	0	0	601	0	0	0	0	0	602	0
0	0	0	603	0	0	0	0	604	0	0	0	0	0	605	0	0	0	0	0	606	0	0	0	0	0	607	0	0	0	0	0	608	0	0	0	0	0	609	0	0	0	0	0	610	0	0	0	0	0	611	0	0	0	0	0	612	0	0	0	0	0	613	0	0	0	0	0	614	0	0	0	0	0	615	0	0	0	0	0	616	0	0	0	0	0	617	0	0	0	0	0	618	0	0
0	0	619	0	0	0	0	620	0	0	0	0	0	621	0	0	0	0	0	622	0	0	0	0	0	623	0	0	0	0	0	624	0	0	0	0	0	625	0	0	0	0	0	626	0	0	0	0	0	627	0	0	0	0	0	628	0	0	0	0	0	629	0	0	0	0	0	630	0	0	0	0	0	631	0	0	0	0	0	632	0	0	0	0	0	633	0	0	0	0	0	634	0	0	0
635	0	0	0	0	0	0	0	0	0	0	636	0	0	0	0	0	637	0	0	0	0	0	638	0	0	0	0	0	639	0	0	0	0	0	640	0	0	0	0	0	641	0	0	0	0	0	642	0	0	0	0	0	643	0	0	0	0	0	644	0	0	0	0	0	645	0	0	0	0	0	646	0	0	0	0	0	647	0	0	0	0	0	648	0	0	0	0	0	649	0	0	0	0	0
0	0	0	0	0	650	0	0	0	0	651	0	0	0	0	0	652	0	0	0	0	0	653	0	0	0	0	0	654	0	0	0	0	0	655	0	0	0	0	0	656	0	0	0	0	0	657	0	0	0	0	0	658	0	0	0	0	0	659	0	0	0	0	0	660	0	0	0	0	0	661	0	0	0	0	0	662	0	0	0	0	0	663	0	0	0	0	0	664	0	0	0	0	0	665
0	666	0	0	0	0	667	0	0	0	0	0	668	0	0	0	0	0	669	0	0	0	0	0	670	0	0	0	0	0	671	0	0	0	0	0	672	0	0	0	0	0	673	0	0	0	0	0	674	0	0	0	0	0	675	0	0	0	0	0	676	0	0	0	0	0	677	0	0	0	0	0	678	0	0	0	0	0	679	0	0	0	0	0	680	0	0	0	0	0	681	0	0	0	0
0	0	0	0	682	0	0	0	0	683	0	0	0	0	0	684	0	0	0	0	0	685	0	0	0	0	0	686	0	0	0	0	0	687	0	0	0	0	0	688	0	0	0	0	0	689	0	0	0	0	0	690	0	0	0	0	0	691	0	0	0	0	0	692	0	0	0	0	0	693	0	0	0	0	0	694	0	0	0	0	0	695	0	0	0	0	0	696	0	0	0	0	0	697	0
0	0	0	698	0	0	0	0	699	0	0	0	0	0	700	0	0	0	0	0	701	0	0	0	0	0	702	0	0	0	0	0	703	0	0	0	0	0	704	0	0	0	0	0	705	0	0	0	0	0	706	0	0	0	0	0	707	0	0	0	0	0	708	0	0	0	0	0	709	0	0	0	0	0	710	0	0	0	0	0	711	0	0	0	0	0	712	0	0	0	0	0	713	0	0
0	0	714	0	0	0	0	715	0	0	0	0	0	716	0	0	0	0	0	717	0	0	0	0	0	718	0	0	0	0	0	719	0	0	0	0	0	720	0	0	0	0	0	721	0	0	0	0	0	722	0	0	0	0	0	723	0	0	0	0	0	724	0	0	0	0	0	725	0	0	0	0	0	726	0	0	0	0	0	727	0	0	0	0	0	728	0	0	0	0	0	729	0	0	0
730	0	0	0	0	0	0	0	0	0	0	731	0	0	0	0	0	732	0	0	0	0	0	733	0	0	0	0	0	734	0	0	0	0	0	735	0	0	0	0	0	736	0	0	0	0	0	737	0	0	0	0	0	738	0	0	0	0	0	739	0	0	0	0	0	740	0	0	0	0	0	741	0	0	0	0	0	742	0	0	0	0	0	743	0	0	0	0	0	744	0	0	0	0	0
0	0	0	0	0	745	0	0	0	0	746	0	0	0	0	0	747	0	0	0	0	0	748	0	0	0	0	0	749	0	0	0	0	0	750	0	0	0	0	0	751	0	0	0	0	0	752	0	0	0	0	0	753	0	0	0	0	0	754	0	0	0	0	0	755	0	0	0	0	0	756	0	0	0	0	0	757	0	0	0	0	0	758	0	0	0	0	0	759	0	0	0	0	0	760
0	761	0	0	0	0	762	0	0	0	0	0	763	0	0	0	0	0	764	0	0	0	0	0	765	0	0	0	0	0	766	0	0	0	0	0	767	0	0	0	0	0	768	0	0	0	0	0	769	0	0	0	0	0	770	0	0	0	0	0	771	0	0	0	0	0	772	0	0	0	0	0	773	0	0	0	0	0	774	0	0	0	0	0	775	0	0	0	0	0	776	0	0	0	0
0	0	0	0	777	0	0	0	0	778	0	0	0	0	0	779	0	0	0	0	0	780	0	0	0	0	0	781	0	0	0	0	0	782	0	0	0	0	0	783	0	0	0	0	0	784	0	0	0	0	0	785	0	0	0	0	0	786	0	0	0	0	0	787	0	0	0	0	0	788	0	0	0	0	0	789	0	0	0	0	0	790	0	0	0	0	0	791	0	0	0	0	0	792	0
0	0	0	793	0	0	0	0	794	0	0	0	0	0	795	0	0	0	0	0	796	0	0	0	0	0	797	0	0	0	0	0	798	0	0	0	0	0	799	0	0	0	0	0	800	0	0	0	0	0	801	0	0	0	0	0	802	0	0	0	0	0	803	0	0	0	0	0	804	0	0	0	0	0	805	0	0	0	0	0	806	0	0	0	0	0	807	0	0	0	0	0	808	0	0
0	0	809	0	0	0	0	810	0	0	0	0	0	811	0	0	0	0	0	812	0	0	0	0	0	813	0	0	0	0	0	814	0	0	0	0	0	815	0	0	0	0	0	816	0	0	0	0	0	817	0	0	0	0	0	818	0	0	0	0	0	819	0	0	0	0	0	820	0	0	0	0	0	821	0	0	0	0	0	822	0	0	0	0	0	823	0	0	0	0	0	824	0	0	0
825	0	0	0	0	0	0	0	0	0	0	826	0	0	0	0	0	827	0	0	0	0	0	828	0	0	0	0	0	829	0	0	0	0	0	830	0	0	0	0	0	831	0	0	0	0	0	832	0	0	0	0	0	833	0	0	0	0	0	834	0	0	0	0	0	835	0	0	0	0	0	836	0	0	0	0	0	837	0	0	0	0	0	838	0	0	0	0	0	839	0	0	0	0	0
0	0	0	0	0	840	0	0	0	0	841	0	0	0	0	0	842	0	0	0	0	0	843	0	0	0	0	0	844	0	0	0	0	0	845	0	0	0	0	0	846	0	0	0	0	0	847	0	0	0	0	0	848	0	0	0	0	0	849	0	0	0	0	0	850	0	0	0	0	0	851	0	0	0	0	0	852	0	0	0	0	0	853	0	0	0	0	0	854	0	0	0	0	0	855
0	856	0	0	0	0	857	0	0	0	0	0	858	0	0	0	0	0	859	0	0	0	0	0	860	0	0	0	0	0	861	0	0	0	0	0	862	0	0	0	0	0	863	0	0	0	0	0	864	0	0	0	0	0	865	0	0	0	0	0	866	0	0	0	0	0	867	0	0	0	0	0	868	0	0	0	0	0	869	0	0	0	0	0	870	0	0	0	0	0	871	0	0	0	0
0	0	0	0	872	0	0	0	0	873	0	0	0	0	0	874	0	0	0	0	0	875	0	0	0	0	0	876	0	0	0	0	0	877	0	0	0	0	0	878	0	0	0	0	0	879	0	0	0	0	0	880	0	0	0	0	0	881	0	0	0	0	0	882	0	0	0	0	0	883	0	0	0	0	0	884	0	0	0	0	0	885	0	0	0	0	0	886	0	0	0	0	0	887	0
0	0	0	888	0	0	0	0	889	0	0	0	0	0	890	0	0	0	0	0	891	0	0	0	0	0	892	0	0	0	0	0	893	0	0	0	0	0	894	0	0	0	0	0	895	0	0	0	0	0	896	0	0	0	0	0	897	0	0	0	0	0	898	0	0	0	0	0	899	0	0	0	0	0	900	0	0	0	0	0	901	0	0	0	0	0	902	0	0	0	0	0	903	0	0
0	0	904	0	0	0	0	905	0	0	0	0	0	906	0	0	0	0	0	907	0	0	0	0	0	908	0	0	0	0	0	909	0	0	0	0	0	910	0	0	0	0	0	911	0	0	0	0	0	912	0	0	0	0	0	913	0	0	0	0	0	914	0	0	0	0	0	915	0	0	0	0	0	916	0	0	0	0	0	917	0	0	0	0	0	918	0	0	0	0	0	919	0	0	0
920	0	0	0	0	0	0	0	0	0	0	921	0	0	0	0	0	922	0	0	0	0	0	923	0	0	0	0	0	924	0	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0
0	0	0	0	0	935	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0	0	938	0	0	0	0	0	939	0	0	0	0	0	940	0	0	0	0	0	941	0	0	0	0	0	942	0	0	0	0	0	943	0	0	0	0	0	944	0	0	0	0	0	945	0	0	0	0	0	946	0	0	0	0	0	947	0	0	0	0	0	948	0	0	0	0	0	949	0	0	0	0	0	950
0	951	0	0	0	0	952	0	0	0	0	0	953	0	0	0	0	0	954	0	0	0	0	0	955	0	0	0	0	0	956	0	0	0	0	0	957	0	0	0	0	0	958	0	0	0	0	0	959	0	0	0	0	0	960	0	0	0	0	0	961	0	0	0	0	0	962	0	0	0	0	0	963	0	0	0	0	0	964	0	0	0	0	0	965	0	0	0	0	0	966	0	0	0	0
0	0	0	0	967	0	0	0	0	968	0	0	0	0	0	969	0	0	0	0	0	970	0	0	0	0	0	971	0	0	0	0	0	972	0	0	0	0	0	973	0	0	0	0	0	974	0	0	0	0	0	975	0	0	0	0	0	976	0	0	0	0	0	977	0	0	0	0	0	978	0	0	0	0	0	979	0	0	0	0	0	980	0	0	0	0	0	981	0	0	0	0	0	982	0
0	0	0	983	0	0	0	0	984	0	0	0	0	0	985	0	0	0	0	0	986	0	0	0	0	0	987	0	0	0	0	0	988	0	0	0	0	0	989	0	0	0	0	0	990	0	0	0	0	0	991	0	0	0	0	0	992	0	0	0	0	0	993	0	0	0	0	0	994	0	0	0	0	0	995	0	0	0	0	0	996	0	0	0	0	0	997	0	0	0	0	0	998	0	0
0	0	999	0	0	0	0	1000	0	0	0	0	0	1001	0	0	0	0	0	1002	0	0	0	0	0	1003	0	0	0	0	0	1004	0	0	0	0	0	1005	0	0	0	0	0	1006	0	0	0	0	0	1007	0	0	0	0	0	1008	0	0	0	0	0	1009	0	0	0	0	0	1010	0	0	0	0	0	1011	0	0	0	0	0	1012	0	0	0	0	0	1013	0	0	0	0	0	1014	0	0	0
1015	0	0	0	0	0	0	0	0	0	0	1016	0	0	0	0	0	1017	0	0	0	0	0	1018	0	0	0	0	0	1019	0	0	0	0	0	1020	0	0	0	0	0	1021	0	0	0	0	0	1022	0	0	0	0	0	1023	0	0	0	0	0	1024	0	0	0	0	0	1025	0	0	0	0	0	1026	0	0	0	0	0	1027	0	0	0	0	0	1028	0	0	0	0	0	1029	0	0	0	0	0
0	0	0	0	0	1030	0	0	0	0	1031	0	0	0	0	0	1032	0	0	0	0	0	1033	0	0	0	0	0	1034	0	0	0	0	0	1035	0	0	0	0	0	1036	0	0	0	0	0	1037	0	0	0	0	0	1038	0	0	0	0	0	1039	0	0	0	0	0	1040	0	0	0	0	0	1041	0	0	0	0	0	1042	0	0	0	0	0	1043	0	0	0	0	0	1044	0	0	0	0	0	1045
0	1046	0	0	0	0	1047	0	0	0	0	0	1048	0	0	0	0	0	1049	0	0	0	0	0	1050	0	0	0	0	0	1051	0	0	0	0	0	1052	0	0	0	0	0	1053	0	0	0	0	0	1054	0	0	0	0	0	1055	0	0	0	0	0	1056	0	0	0	0	0	1057	0	0	0	0	0	1058	0	0	0	0	0	1059	0	0	0	0	0	1060	0	0	0	0	0	1061	0	0	0	0
0	0	0	0	1062	0	0	0	0	1063	0	0	0	0	0	1064	0	0	0	0	0	1065	0	0	0	0	0	1066	0	0	0	0	0	1067	0	0	0	0	0	1068	0	0	0	0	0	1069	0	0	0	0	0	1070	0	0	0	0	0	1071	0	0	0	0	0	1072	0	0	0	0	0	1073	0	0	0	0	0	1074	0	0	0	0	0	1075	0	0	0	0	0	1076	0	0	0	0	0	1077	0
0	0	0	1078	0	0	0	0	1079	0	0	0	0	0	1080	0	0	0	0	0	1081	0	0	0	0	0	1082	0	0	0	0	0	1083	0	0	0	0	0	1084	0	0	0	0	0	1085	0	0	0	0	0	1086	0	0	0	0	0	1087	0	0	0	0	0	1088	0	0	0	0	0	1089	0	0	0	0	0	1090	0	0	0	0	0	1091	0	0	0	0	0	1092	0	0	0	0	0	1093	0	0
0	0	1094	0	0	0	0	1095	0	0	0	0	0	1096	0	0	0	0	0	1097	0	0	0	0	0	1098	0	0	0	0	0	1099	0	0	0	0	0	1100	0	0	0	0	0	1101	0	0	0	0	0	1102	0	0	0	0	0	1103	0	0	0	0	0	1104	0	0	0	0	0	1105	0	0	0	0	0	1106	0	0	0	0	0	1107	0	0	0	0	0	1108	0	0	0	0	0	1109	0	0	0
1110	0	0	0	0	0	0	0	0	0	0	1111	0	0	0	0	0	1112	0	0	0	0	0	1113	0	0	0	0	0	1114	0	0	0	0	0	1115	0	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0
0	0	0	0	0	1125	0	0	0	0	1126	0	0	0	0	0	1127	0	0	0	0	0	1128	0	0	0	0	0	1129	0	0	0	0	0	1130	0	0	0	0	0	1131	0	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140
0	1141	0	0	0	0	1142	0	0	0	0	0	1143	0	0	0	0	0	1144	0	0	0	0	0	1145	0	0	0	0	0	1146	0	0	0	0	0	1147	0	0	0	0	0	1148	0	0	0	0	0	1149	0	0	0	0	0	1150	0	0	0	0	0	1151	0	0	0	0	0	1152	0	0	0	0	0	1153	0	0	0	0	0	1154	0	0	0	0	0	1155	0	0	0	0	0	1156	0	0	0	0
0	0	0	0	1157	0	0	0	0	1158	0	0	0	0	0	1159	0	0	0	0	0	1160	0	0	0	0	0	1161	0	0	0	0	0	1162	0	0	0	0	0	1163	0	0	0	0	0	1164	0	0	0	0	0	1165	0	0	0	0	0	1166	0	0	0	0	0	1167	0	0	0	0	0	1168	0	0	0	0	0	1169	0	0	0	0	0	1170	0	0	0	0	0	1171	0	0	0	0	0	1172	0
0	0	0	1173	0	0	0	0	1174	0	0	0	0	0	1175	0	0	0	0	0	1176	0	0	0	0	0	1177	0	0	0	0	0	1178	0	0	0	0	0	1179	0	0	0	0	0	1180	0	0	0	0	0	1181	0	0	0	0	0	1182	0	0	0	0	0	1183	0	0	0	0	0	1184	0	0	0	0	0	1185	0	0	0	0	0	1186	0	0	0	0	0	1187	0	0	0	0	0	1188	0	0
0	0	1189	0	0	0	0	1190	0	0	0	0	0	1191	0	0	0	0	0	1192	0	0	0	0	0	1193	0	0	0	0	0	1194	0	0	0	0	0	1195	0	0	0	0	0	1196	0	0	0	0	0	1197	0	0	0	0	0	1198	0	0	0	0	0	1199	0	0	0	0	0	1200	0	0	0	0	0	1201	0	0	0	0	0	1202	0	0	0	0	0	1203	0	0	0	0	0	1204	0	0	0
1205	0	0	0	0	0	0	0	0	0	0	1206	0	0	0	0	0	1207	0	0	0	0	0	1208	0	0	0	0	0	1209	0	0	0	0	0	1210	0	0	0	0	0	1211	0	0	0	0	0	1212	0	0	0	0	0	1213	0	0	0	0	0	1214	0	0	0	0	0	1215	0	0	0	0	0	1216	0	0	0	0	0	1217	0	0	0	0	0	1218	0	0	0	0	0	1219	0	0	0	0	0
0	0	0	0	0	1220	0	0	0	0	1221	0	0	0	0	0	1222	0	0	0	0	0	1223	0	0	0	0	0	1224	0	0	0	0	0	1225	0	0	0	0	0	1226	0	0	0	0	0	1227	0	0	0	0	0	1228	0	0	0	0	0	1229	0	0	0	0	0	1230	0	0	0	0	0	1231	0	0	0	0	0	1232	0	0	0	0	0	1233	0	0	0	0	0	1234	0	0	0	0	0	1235
0	1236	0	0	0	0	1237	0	0	0	0	0	1238	0	0	0	0	0	1239	0	0	0	0	0	1240	0	0	0	0	0	1241	0	0	0	0	0	1242	0	0	0	0	0	1243	0	0	0	0	0	1244	0	0	0	0	0	1245	0	0	0	0	0	1246	0	0	0	0	0	1247	0	0	0	0	0	1248	0	0	0	0	0	1249	0	0	0	0	0	1250	0	0	0	0	0	1251	0	0	0	0
0	0	0	0	1252	0	0	0	0	1253	0	0	0	0	0	1254	0	0	0	0	0	1255	0	0	0	0	0	1256	0	0	0	0	0	1257	0	0	0	0	0	1258	0	0	0	0	0	1259	0	0	0	0	0	1260	0	0	0	0	0	1261	0	0	0	0	0	1262	0	0	0	0	0	1263	0	0	0	0	0	1264	0	0	0	0	0	1265	0	0	0	0	0	1266	0	0	0	0	0	1267	0
0	0	0	1268	0	0	0	0	1269	0	0	0	0	0	1270	0	0	0	0	0	1271	0	0	0	0	0	1272	0	0	0	0	0	1273	0	0	0	0	0	1274	0	0	0	0	0	1275	0	0	0	0	0	1276	0	0	0	0	0	1277	0	0	0	0	0	1278	0	0	0	0	0	1279	0	0	0	0	0	1280	0	0	0	0	0	1281	0	0	0	0	0	1282	0	0	0	0	0	1283	0	0
0	0	1284	0	0	0	0	1285	0	0	0	0	0	1286	0	0	0	0	0	1287	0	0	0	0	0	1288	0	0	0	0	0	1289	0	0	0	0	0	1290	0	0	0	0	0	1291	0	0	0	0	0	1292	0	0	0	0	0	1293	0	0	0	0	0	1294	0	0	0	0	0	1295	0	0	0	0	0	1296	0	0	0	0	0	1297	0	0	0	0	0	1298	0	0	0	0	0	1299	0	0	0
1300	0	0	0	0	0	0	0	0	0	0	1301	0	0	0	0	0	1302	0	0	0	0	0	1303	0	0	0	0	0	1304	0	0	0	0	0	1305	0	0	0	0	0	1306	0	0	0	0	0	1307	0	0	0	0	0	1308	0	0	0	0	0	1309	0	0	0	0	0	1310	0	0	0	0	0	1311	0	0	0	0	0	1312	0	0	0	0	0	1313	0	0	0	0	0	1314	0	0	0	0	0
0	0	0	0	0	1315	0	0	0	0	1316	0	0	0	0	0	1317	0	0	0	0	0	1318	0	0	0	0	0	1319	0	0	0	0	0	1320	0	0	0	0	0	1321	0	0	0	0	0	1322	0	0	0	0	0	1323	0	0	0	0	0	1324	0	0	0	0	0	1325	0	0	0	0	0	1326	0	0	0	0	0	1327	0	0	0	0	0	1328	0	0	0	0	0	1329	0	0	0	0	0	1330
0	1331	0	0	0	0	1332	0	0	0	0	0	1333	0	0	0	0	0	1334	0	0	0	0	0	1335	0	0	0	0	0	1336	0	0	0	0	0	1337	0	0	0	0	0	1338	0	0	0	0	0	1339	0	0	0	0	0	1340	0	0	0	0	0	1341	0	0	0	0	0	1342	0	0	0	0	0	1343	0	0	0	0	0	1344	0	0	0	0	0	1345	0	0	0	0	0	1346	0	0	0	0
0	0	0	0	1347	0	0	0	0	1348	0	0	0	0	0	1349	0	0	0	0	0	1350	0	0	0	0	0	1351	0	0	0	0	0	1352	0	0	0	0	0	1353	0	0	0	0	0	1354	0	0	0	0	0	1355	0	0	0	0	0	1356	0	0	0	0	0	1357	0	0	0	0	0	1358	0	0	0	0	0	1359	0	0	0	0	0	1360	0	0	0	0	0	1361	0	0	0	0	0	1362	0
0	0	0	1363	0	0	0	0	1364	0	0	0	0	0	1365	0	0	0	0	0	1366	0	0	0	0	0	1367	0	0	0	0	0	1368	0	0	0	0	0	1369	0	0	0	0	0	1370	0	0	0	0	0	1371	0	0	0	0	0	1372	0	0	0	0	0	1373	0	0	0	0	0	1374	0	0	0	0	0	1375	0	0	0	0	0	1376	0	0	0	0	0	1377	0	0	0	0	0	1378	0	0
0	0	1379	0	0	0	0	1380	0	0	0	0	0	1381	0	0	0	0	0	1382	0	0	0	0	0	1383	0	0	0	0	0	1384	0	0	0	0	0	1385	0	0	0	0	0	1386	0	0	0	0	0	1387	0	0	0	0	0	1388	0	0	0	0	0	1389	0	0	0	0	0	1390	0	0	0	0	0	1391	0	0	0	0	0	1392	0	0	0	0	0	1393	0	0	0	0	0	1394	0	0	0
1395	0	0	0	0	0	0	0	0	0	0	1396	0	0	0	0	0	1397	0	0	0	0	0	1398	0	0	0	0	0	1399	0	0	0	0	0	1400	0	0	0	0	0	1401	0	0	0	0	0	1402	0	0	0	0	0	1403	0	0	0	0	0	1404	0	0	0	0	0	1405	0	0	0	0	0	1406	0	0	0	0	0	1407	0	0	0	0	0	1408	0	0	0	0	0	1409	0	0	0	0	0
0	0	0	0	0	1410	0	0	0	0	1411	0	0	0	0	0	1412	0	0	0	0	0	1413	0	0	0	0	0	1414	0	0	0	0	0	1415	0	0	0	0	0	1416	0	0	0	0	0	1417	0	0	0	0	0	1418	0	0	0	0	0	1419	0	0	0	0	0	1420	0	0	0	0	0	1421	0	0	0	0	0	1422	0	0	0	0	0	1423	0	0	0	0	0	1424	0	0	0	0	0	1425
0	1426	0	0	0	0	1427	0	0	0	0	0	1428	0	0	0	0	0	1429	0	0	0	0	0	1430	0	0	0	0	0	1431	0	0	0	0	0	1432	0	0	0	0	0	1433	0	0	0	0	0	1434	0	0	0	0	0	1435	0	0	0	0	0	1436	0	0	0	0	0	1437	0	0	0	0	0	1438	0	0	0	0	0	1439	0	0	0	0	0	1440	0	0	0	0	0	1441	0	0	0	0
0	0	0	0	1442	0	0	0	0	1443	0	0	0	0	0	1444	0	0	0	0	0	1445	0	0	0	0	0	1446	0	0	0	0	0	1447	0	0	0	0	0	1448	0	0	0	0	0	1449	0	0	0	0	0	1450	0	0	0	0	0	1451	0	0	0	0	0	1452	0	0	0	0	0	1453	0	0	0	0	0	1454	0	0	0	0	0	1455	0	0	0	0	0	1456	0	0	0	0	0	1457	0
0	0	0	1458	0	0	0	0	1459	0	0	0	0	0	1460	0	0	0	0	0	1461	0	0	0	0	0	1462	0	0	0	0	0	1463	0	0	0	0	0	1464	0	0	0	0	0	1465	0	0	0	0	0	1466	0	0	0	0	0	1467	0	0	0	0	0	1468	0	0	0	0	0	1469	0	0	0	0	0	1470	0	0	0	0	0	1471	0	0	0	0	0	1472	0	0	0	0	0	1473	0	0
0	0	1474	0	0	0	0	1475	0	0	0	0	0	1476	0	0	0	0	0	1477	0	0	0	0	0	1478	0	0	0	0	0	1479	0	0	0	0	0	1480	0	0	0	0	0	1481	0	0	0	0	0	1482	0	0	0	0	0	1483	0	0	0	0	0	1484	0	0	0	0	0	1485	0	0	0	0	0	1486	0	0	0	0	0	1487	0	0	0	0	0	1488	0	0	0	0	0	1489	0	0	0
1490	0	0	0	0	0	0	0	0	0	0	1491	0	0	0	0	0	1492	0	0	0	0	0	1493	0	0	0	0	0	1494	0	0	0	0	0	1495	0	0	0	0	0	1496	0	0	0	0	0	1497	0	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0

==> anc/TricriticalIsing_Data/Tricrit_EpsPPrimeStructConst.dat <==
0.	0.	0.	0.	0.	1.
0.	0.01785714285714	0.	0.	0.	0.
0.	0.	0.	0.	0.42857142857143	0.
0.	0.	0.	0.875	0.	0.
0.	0.	0.42857142857143	0.	0.	0.
1.	0.	0.	0.	0.	0.

==> anc/TricriticalIsing_Data/Tricrit_EpsStructConst.dat <==
0.	0.	1.	0.	0.	0.
0.	0.91545311139727	0.	0.5	0.	0.
1.	0.	0.	0.	0.61030207426484	0.
0.	0.5	0.	0.	0.	0.
0.	0.	0.61030207426484	0.	0.	0.42857142857143
0.	0.	0.	0.	0.42857142857143	0.

==> anc/TricriticalIsing_Data/Tricrit_HilbertDesc_Ncut15P0.dat <==
1	1	1
2	2	2
3	3	3
4	4	4
5	5	5
6	6	6
7	7	2
8	8	3
9	9	4
10	10	5
11	11	6
12	12	1
13	13	2
14	14	3
15	15	4
16	16	5
17	17	6
18	18	1
19	19	2
20	20	3
21	21	4
22	22	5
23	23	6
24	24	1
25	25	2
26	26	3
27	27	4
28	28	5
29	29	6
30	30	1
31	31	2
32	32	3
33	33	4
34	34	5
35	35	6
36	36	1
37	37	2
38	38	3
39	39	4
40	40	5
41	41	6
42	42	1
43	43	2
44	44	3
45	45	4
46	46	5
47	47	6
48	48	1
49	49	2
50	50	3
51	51	4
52	52	5
53	53	6
54	54	1
55	55	2
56	56	3
57	57	4
58	58	5
59	59	6
60	60	1
61	61	2
62	62	3
63	63	4
64	64	5
65	65	6
66	66	1
67	67	2
68	68	3
69	69	4
70	70	5
71	71	6
72	72	1
73	73	2
74	74	3
75	75	4
76	76	5
77	77	6
78	78	1
79	79	2
80	80	3
81	81	4
82	82	5
83	83	6
84	84	1
85	85	2
86	86	3
87	87	4
88	88	5
89	89	6
90	90	1
91	91	2
92	92	3
93	93	4
94	94	5
95	95	6

==> anc/TricriticalIsing_Data/Tricrit_SigMatDescL_Ncut15.dat <==
0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16	0	0	0	0
17	0	18	0	19	20	0	21	0	22	23	24	0	25	0	26	27	28	0	29	0	30	31	32	0	33	0	34	35	36	0	37	0	38	39	40	0	41	0	42	43	44	0	45	0	46	47	48	0	49	0	50	51	52	0	53	0	54	55	56	0	57	0	58	59	60	0	61	0	62	63	64	0	65	0	66	67	68	0	69	0	70	71	72	0	73	0	74	75	76	0	77	0	78	79
0	80	0	81	0	0	82	0	83	0	0	0	84	0	85	0	0	0	86	0	87	0	0	0	88	0	89	0	0	0	90	0	91	0	0	0	92	0	93	0	0	0	94	0	95	0	0	0	96	0	97	0	0	0	98	0	99	0	0	0	100	0	101	0	0	0	102	0	103	0	0	0	104	0	105	0	0	0	106	0	107	0	0	0	108	0	109	0	0	0	110	0	111	0	0
0	0	112	0	113	0	0	114	0	115	0	0	0	116	0	117	0	0	0	118	0	119	0	0	0	120	0	121	0	0	0	122	0	123	0	0	0	124	0	125	0	0	0	126	0	127	0	0	0	128	0	129	0	0	0	130	0	131	0	0	0	132	0	133	0	0	0	134	0	135	0	0	0	136	0	137	0	0	0	138	0	139	0	0	0	140	0	141	0	0	0	142	0	143	0
0	144	0	145	0	0	146	0	147	0	0	0	148	0	149	0	0	0	150	0	151	0	0	0	152	0	153	0	0	0	154	0	155	0	0	0	156	0	157	0	0	0	158	0	159	0	0	0	160	0	161	0	0	0	162	0	163	0	0	0	164	0	165	0	0	0	166	0	167	0	0	0	168	0	169	0	0	0	170	0	171	0	0	0	172	0	173	0	0	0	174	0	175	0	0
0	176	0	0	0	0	177	0	0	0	0	0	178	0	0	0	0	0	179	0	0	0	0	0	180	0	0	0	0	0	181	0	0	0	0	0	182	0	0	0	0	0	183	0	0	0	0	0	184	0	0	0	0	0	185	0	0	0	0	0	186	0	0	0	0	0	187	0	0	0	0	0	188	0	0	0	0	0	189	0	0	0	0	0	190	0	0	0	0	0	191	0	0	0	0
192	0	193	0	194	195	0	196	0	197	198	199	0	200	0	201	202	203	0	204	0	205	206	207	0	208	0	209	210	211	0	212	0	213	214	215	0	216	0	217	218	219	0	220	0	221	222	223	0	224	0	225	226	227	0	228	0	229	230	231	0	232	0	233	234	235	0	236	0	237	238	239	0	240	0	241	242	243	0	244	0	245	246	247	0	248	0	249	250	251	0	252	0	253	254
0	255	0	256	0	0	257	0	258	0	0	0	259	0	260	0	0	0	261	0	262	0	0	0	263	0	264	0	0	0	265	0	266	0	0	0	267	0	268	0	0	0	269	0	270	0	0	0	271	0	272	0	0	0	273	0	274	0	0	0	275	0	276	0	0	0	277	0	278	0	0	0	279	0	280	0	0	0	281	0	282	0	0	0	283	0	284	0	0	0	285	0	286	0	0
0	0	287	0	288	0	0	289	0	290	0	0	0	291	0	292	0	0	0	293	0	294	0	0	0	295	0	296	0	0	0	297	0	298	0	0	0	299	0	300	0	0	0	301	0	302	0	0	0	303	0	304	0	0	0	305	0	306	0	0	0	307	0	308	0	0	0	309	0	310	0	0	0	311	0	312	0	0	0	313	0	314	0	0	0	315	0	316	0	0	0	317	0	318	0
0	319	0	320	0	0	321	0	322	0	0	0	323	0	324	0	0	0	325	0	326	0	0	0	327	0	328	0	0	0	329	0	330	0	0	0	331	0	332	0	0	0	333	0	334	0	0	0	335	0	336	0	0	0	337	0	338	0	0	0	339	0	340	0	0	0	341	0	342	0	0	0	343	0	344	0	0	0	345	0	346	0	0	0	347	0	348	0	0	0	349	0	350	0	0
0	351	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0	365	0	0	0	0	0	366	0	0	0	0
0	367	0	0	0	0	368	0	0	0	0	0	369	0	0	0	0	0	370	0	0	0	0	0	371	0	0	0	0	0	372	0	0	0	0	0	373	0	0	0	0	0	374	0	0	0	0	0	375	0	0	0	0	0	376	0	0	0	0	0	377	0	0	0	0	0	378	0	0	0	0	0	379	0	0	0	0	0	380	0	0	0	0	0	381	0	0	0	0	0	382	0	0	0	0
383	0	384	0	385	386	0	387	0	388	389	390	0	391	0	392	393	394	0	395	0	396	397	398	0	399	0	400	401	402	0	403	0	404	405	406	0	407	0	408	409	410	0	411	0	412	413	414	0	415	0	416	417	418	0	419	0	420	421	422	0	423	0	424	425	426	0	427	0	428	429	430	0	431	0	432	433	434	0	435	0	436	437	438	0	439	0	440	441	442	0	443	0	444	445
0	446	0	447	0	0	448	0	449	0	0	0	450	0	451	0	0	0	452	0	453	0	0	0	454	0	455	0	0	0	456	0	457	0	0	0	458	0	459	0	0	0	460	0	461	0	0	0	462	0	463	0	0	0	464	0	465	0	0	0	466	0	467	0	0	0	468	0	469	0	0	0	470	0	471	0	0	0	472	0	473	0	0	0	474	0	475	0	0	0	476	0	477	0	0
0	0	478	0	479	0	0	480	0	481	0	0	0	482	0	483	0	0	0	484	0	485	0	0	0	486	0	487	0	0	0	488	0	489	0	0	0	490	0	491	0	0	0	492	0	493	0	0	0	494	0	495	0	0	0	496	0	497	0	0	0	498	0	499	0	0	0	500	0	501	0	0	0	502	0	503	0	0	0	504	0	505	0	0	0	506	0	507	0	0	0	508	0	509	0
0	510	0	511	0	0	512	0	513	0	0	0	514	0	515	0	0	0	516	0	517	0	0	0	518	0	519	0	0	0	520	0	521	0	0	0	522	0	523	0	0	0	524	0	525	0	0	0	526	0	527	0	0	0	528	0	529	0	0	0	530	0	531	0	0	0	532	0	533	0	0	0	534	0	535	0	0	0	536	0	537	0	0	0	538	0	539	0	0	0	540	0	541	0	0
0	542	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0	555	0	0	0	0	0	556	0	0	0	0	0	557	0	0	0	0
0	558	0	0	0	0	559	0	0	0	0	0	560	0	0	0	0	0	561	0	0	0	0	0	562	0	0	0	0	0	563	0	0	0	0	0	564	0	0	0	0	0	565	0	0	0	0	0	566	0	0	0	0	0	567	0	0	0	0	0	568	0	0	0	0	0	569	0	0	0	0	0	570	0	0	0	0	0	571	0	0	0	0	0	572	0	0	0	0	0	573	0	0	0	0
574	0	575	0	576	577	0	578	0	579	580	581	0	582	0	583	584	585	0	586	0	587	588	589	0	590	0	591	592	593	0	594	0	595	596	597	0	598	0	599	600	601	0	602	0	603	604	605	0	606	0	607	608	609	0	610	0	611	612	613	0	614	0	615	616	617	0	618	0	619	620	621	0	622	0	623	624	625	0	626	0	627	628	629	0	630	0	631	632	633	0	634	0	635	636
0	637	0	638	0	0	639	0	640	0	0	0	641	0	642	0	0	0	643	0	644	0	0	0	645	0	646	0	0	0	647	0	648	0	0	0	649	0	650	0	0	0	651	0	652	0	0	0	653	0	654	0	0	0	655	0	656	0	0	0	657	0	658	0	0	0	659	0	660	0	0	0	661	0	662	0	0	0	663	0	664	0	0	0	665	0	666	0	0	0	667	0	668	0	0
0	0	669	0	670	0	0	671	0	672	0	0	0	673	0	674	0	0	0	675	0	676	0	0	0	677	0	678	0	0	0	679	0	680	0	0	0	681	0	682	0	0	0	683	0	684	0	0	0	685	0	686	0	0	0	687	0	688	0	0	0	689	0	690	0	0	0	691	0	692	0	0	0	693	0	694	0	0	0	695	0	696	0	0	0	697	0	698	0	0	0	699	0	700	0
0	701	0	702	0	0	703	0	704	0	0	0	705	0	706	0	0	0	707	0	708	0	0	0	709	0	710	0	0	0	711	0	712	0	0	0	713	0	714	0	0	0	715	0	716	0	0	0	717	0	718	0	0	0	719	0	720	0	0	0	721	0	722	0	0	0	723	0	724	0	0	0	725	0	726	0	0	0	727	0	728	0	0	0	729	0	730	0	0	0	731	0	732	0	0
0	733	0	0	0	0	734	0	0	0	0	0	735	0	0	0	0	0	736	0	0	0	0	0	737	0	0	0	0	0	738	0	0	0	0	0	739	0	0	0	0	0	740	0	0	0	0	0	741	0	0	0	0	0	742	0	0	0	0	0	743	0	0	0	0	0	744	0	0	0	0	0	745	0	0	0	0	0	746	0	0	0	0	0	747	0	0	0	0	0	748	0	0	0	0
0	749	0	0	0	0	750	0	0	0	0	0	751	0	0	0	0	0	752	0	0	0	0	0	753	0	0	0	0	0	754	0	0	0	0	0	755	0	0	0	0	0	756	0	0	0	0	0	757	0	0	0	0	0	758	0	0	0	0	0	759	0	0	0	0	0	760	0	0	0	0	0	761	0	0	0	0	0	762	0	0	0	0	0	763	0	0	0	0	0	764	0	0	0	0
765	0	766	0	767	768	0	769	0	770	771	772	0	773	0	774	775	776	0	777	0	778	779	780	0	781	0	782	783	784	0	785	0	786	787	788	0	789	0	790	791	792	0	793	0	794	795	796	0	797	0	798	799	800	0	801	0	802	803	804	0	805	0	806	807	808	0	809	0	810	811	812	0	813	0	814	815	816	0	817	0	818	819	820	0	821	0	822	823	824	0	825	0	826	827
0	828	0	829	0	0	830	0	831	0	0	0	832	0	833	0	0	0	834	0	835	0	0	0	836	0	837	0	0	0	838	0	839	0	0	0	840	0	841	0	0	0	842	0	843	0	0	0	844	0	845	0	0	0	846	0	847	0	0	0	848	0	849	0	0	0	850	0	851	0	0	0	852	0	853	0	0	0	854	0	855	0	0	0	856	0	857	0	0	0	858	0	859	0	0
0	0	860	0	861	0	0	862	0	863	0	0	0	864	0	865	0	0	0	866	0	867	0	0	0	868	0	869	0	0	0	870	0	871	0	0	0	872	0	873	0	0	0	874	0	875	0	0	0	876	0	877	0	0	0	878	0	879	0	0	0	880	0	881	0	0	0	882	0	883	0	0	0	884	0	885	0	0	0	886	0	887	0	0	0	888	0	889	0	0	0	890	0	891	0
0	892	0	893	0	0	894	0	895	0	0	0	896	0	897	0	0	0	898	0	899	0	0	0	900	0	901	0	0	0	902	0	903	0	0	0	904	0	905	0	0	0	906	0	907	0	0	0	908	0	909	0	0	0	910	0	911	0	0	0	912	0	913	0	0	0	914	0	915	0	0	0	916	0	917	0	0	0	918	0	919	0	0	0	920	0	921	0	0	0	922	0	923	0	0
0	924	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0	935	0	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0	0	938	0	0	0	0	0	939	0	0	0	0
0	940	0	0	0	0	941	0	0	0	0	0	942	0	0	0	0	0	943	0	0	0	0	0	944	0	0	0	0	0	945	0	0	0	0	0	946	0	0	0	0	0	947	0	0	0	0	0	948	0	0	0	0	0	949	0	0	0	0	0	950	0	0	0	0	0	951	0	0	0	0	0	952	0	0	0	0	0	953	0	0	0	0	0	954	0	0	0	0	0	955	0	0	0	0
956	0	957	0	958	959	0	960	0	961	962	963	0	964	0	965	966	967	0	968	0	969	970	971	0	972	0	973	974	975	0	976	0	977	978	979	0	980	0	981	982	983	0	984	0	985	986	987	0	988	0	989	990	991	0	992	0	993	994	995	0	996	0	997	998	999	0	1000	0	1001	1002	1003	0	1004	0	1005	1006	1007	0	1008	0	1009	1010	1011	0	1012	0	1013	1014	1015	0	1016	0	1017	1018
0	1019	0	1020	0	0	1021	0	1022	0	0	0	1023	0	1024	0	0	0	1025	0	1026	0	0	0	1027	0	1028	0	0	0	1029	0	1030	0	0	0	1031	0	1032	0	0	0	1033	0	1034	0	0	0	1035	0	1036	0	0	0	1037	0	1038	0	0	0	1039	0	1040	0	0	0	1041	0	1042	0	0	0	1043	0	1044	0	0	0	1045	0	1046	0	0	0	1047	0	1048	0	0	0	1049	0	1050	0	0
0	0	1051	0	1052	0	0	1053	0	1054	0	0	0	1055	0	1056	0	0	0	1057	0	1058	0	0	0	1059	0	1060	0	0	0	1061	0	1062	0	0	0	1063	0	1064	0	0	0	1065	0	1066	0	0	0	1067	0	1068	0	0	0	1069	0	1070	0	0	0	1071	0	1072	0	0	0	1073	0	1074	0	0	0	1075	0	1076	0	0	0	1077	0	1078	0	0	0	1079	0	1080	0	0	0	1081	0	1082	0
0	1083	0	1084	0	0	1085	0	1086	0	0	0	1087	0	1088	0	0	0	1089	0	1090	0	0	0	1091	0	1092	0	0	0	1093	0	1094	0	0	0	1095	0	1096	0	0	0	1097	0	1098	0	0	0	1099	0	1100	0	0	0	1101	0	1102	0	0	0	1103	0	1104	0	0	0	1105	0	1106	0	0	0	1107	0	1108	0	0	0	1109	0	1110	0	0	0	1111	0	1112	0	0	0	1113	0	1114	0	0
0	1115	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0	1125	0	0	0	0	0	1126	0	0	0	0	0	1127	0	0	0	0	0	1128	0	0	0	0	0	1129	0	0	0	0	0	1130	0	0	0	0
0	1131	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140	0	0	0	0	0	1141	0	0	0	0	0	1142	0	0	0	0	0	1143	0	0	0	0	0	1144	0	0	0	0	0	1145	0	0	0	0	0	1146	0	0	0	0
1147	0	1148	0	1149	1150	0	1151	0	1152	1153	1154	0	1155	0	1156	1157	1158	0	1159	0	1160	1161	1162	0	1163	0	1164	1165	1166	0	1167	0	1168	1169	1170	0	1171	0	1172	1173	1174	0	1175	0	1176	1177	1178	0	1179	0	1180	1181	1182	0	1183	0	1184	1185	1186	0	1187	0	1188	1189	1190	0	1191	0	1192	1193	1194	0	1195	0	1196	1197	1198	0	1199	0	1200	1201	1202	0	1203	0	1204	1205	1206	0	1207	0	1208	1209
0	1210	0	1211	0	0	1212	0	1213	0	0	0	1214	0	1215	0	0	0	1216	0	1217	0	0	0	1218	0	1219	0	0	0	1220	0	1221	0	0	0	1222	0	1223	0	0	0	1224	0	1225	0	0	0	1226	0	1227	0	0	0	1228	0	1229	0	0	0	1230	0	1231	0	0	0	1232	0	1233	0	0	0	1234	0	1235	0	0	0	1236	0	1237	0	0	0	1238	0	1239	0	0	0	1240	0	1241	0	0
0	0	1242	0	1243	0	0	1244	0	1245	0	0	0	1246	0	1247	0	0	0	1248	0	1249	0	0	0	1250	0	1251	0	0	0	1252	0	1253	0	0	0	1254	0	1255	0	0	0	1256	0	1257	0	0	0	1258	0	1259	0	0	0	1260	0	1261	0	0	0	1262	0	1263	0	0	0	1264	0	1265	0	0	0	1266	0	1267	0	0	0	1268	0	1269	0	0	0	1270	0	1271	0	0	0	1272	0	1273	0
0	1274	0	1275	0	0	1276	0	1277	0	0	0	1278	0	1279	0	0	0	1280	0	1281	0	0	0	1282	0	1283	0	0	0	1284	0	1285	0	0	0	1286	0	1287	0	0	0	1288	0	1289	0	0	0	1290	0	1291	0	0	0	1292	0	1293	0	0	0	1294	0	1295	0	0	0	1296	0	1297	0	0	0	1298	0	1299	0	0	0	1300	0	1301	0	0	0	1302	0	1303	0	0	0	1304	0	1305	0	0
0	1306	0	0	0	0	1307	0	0	0	0	0	1308	0	0	0	0	0	1309	0	0	0	0	0	1310	0	0	0	0	0	1311	0	0	0	0	0	1312	0	0	0	0	0	1313	0	0	0	0	0	1314	0	0	0	0	0	1315	0	0	0	0	0	1316	0	0	0	0	0	1317	0	0	0	0	0	1318	0	0	0	0	0	1319	0	0	0	0	0	1320	0	0	0	0	0	1321	0	0	0	0
0	1322	0	0	0	0	1323	0	0	0	0	0	1324	0	0	0	0	0	1325	0	0	0	0	0	1326	0	0	0	0	0	1327	0	0	0	0	0	1328	0	0	0	0	0	1329	0	0	0	0	0	1330	0	0	0	0	0	1331	0	0	0	0	0	1332	0	0	0	0	0	1333	0	0	0	0	0	1334	0	0	0	0	0	1335	0	0	0	0	0	1336	0	0	0	0	0	1337	0	0	0	0
1338	0	1339	0	1340	1341	0	1342	0	1343	1344	1345	0	1346	0	1347	1348	1349	0	1350	0	1351	1352	1353	0	1354	0	1355	1356	1357	0	1358	0	1359	1360	1361	0	1362	0	1363	1364	1365	0	1366	0	1367	1368	1369	0	1370	0	1371	1372	1373	0	1374	0	1375	1376	1377	0	1378	0	1379	1380	1381	0	1382	0	1383	1384	1385	0	1386	0	1387	1388	1389	0	1390	0	1391	1392	1393	0	1394	0	1395	1396	1397	0	1398	0	1399	1400
0	1401	0	1402	0	0	1403	0	1404	0	0	0	1405	0	1406	0	0	0	1407	0	1408	0	0	0	1409	0	1410	0	0	0	1411	0	1412	0	0	0	1413	0	1414	0	0	0	1415	0	1416	0	0	0	1417	0	1418	0	0	0	1419	0	1420	0	0	0	1421	0	1422	0	0	0	1423	0	1424	0	0	0	1425	0	1426	0	0	0	1427	0	1428	0	0	0	1429	0	1430	0	0	0	1431	0	1432	0	0
0	0	1433	0	1434	0	0	1435	0	1436	0	0	0	1437	0	1438	0	0	0	1439	0	1440	0	0	0	1441	0	1442	0	0	0	1443	0	1444	0	0	0	1445	0	1446	0	0	0	1447	0	1448	0	0	0	1449	0	1450	0	0	0	1451	0	1452	0	0	0	1453	0	1454	0	0	0	1455	0	1456	0	0	0	1457	0	1458	0	0	0	1459	0	1460	0	0	0	1461	0	1462	0	0	0	1463	0	1464	0
0	1465	0	1466	0	0	1467	0	1468	0	0	0	1469	0	1470	0	0	0	1471	0	1472	0	0	0	1473	0	1474	0	0	0	1475	0	1476	0	0	0	1477	0	1478	0	0	0	1479	0	1480	0	0	0	1481	0	1482	0	0	0	1483	0	1484	0	0	0	1485	0	1486	0	0	0	1487	0	1488	0	0	0	1489	0	1490	0	0	0	1491	0	1492	0	0	0	1493	0	1494	0	0	0	1495	0	1496	0	0
0	1497	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0	1505	0	0	0	0	0	1506	0	0	0	0	0	1507	0	0	0	0	0	1508	0	0	0	0	0	1509	0	0	0	0	0	1510	0	0	0	0	0	1511	0	0	0	0	0	1512	0	0	0	0
0	1513	0	0	0	0	1514	0	0	0	0	0	1515	0	0	0	0	0	1516	0	0	0	0	0	1517	0	0	0	0	0	1518	0	0	0	0	0	1519	0	0	0	0	0	1520	0	0	0	0	0	1521	0	0	0	0	0	1522	0	0	0	0	0	1523	0	0	0	0	0	1524	0	0	0	0	0	1525	0	0	0	0	0	1526	0	0	0	0	0	1527	0	0	0	0	0	1528	0	0	0	0
1529	0	1530	0	1531	1532	0	1533	0	1534	1535	1536	0	1537	0	1538	1539	1540	0	1541	0	1542	1543	1544	0	1545	0	1546	1547	1548	0	1549	0	1550	1551	1552	0	1553	0	1554	1555	1556	0	1557	0	1558	1559	1560	0	1561	0	1562	1563	1564	0	1565	0	1566	1567	1568	0	1569	0	1570	1571	1572	0	1573	0	1574	1575	1576	0	1577	0	1578	1579	1580	0	1581	0	1582	1583	1584	0	1585	0	1586	1587	1588	0	1589	0	1590	1591
0	1592	0	1593	0	0	1594	0	1595	0	0	0	1596	0	1597	0	0	0	1598	0	1599	0	0	0	1600	0	1601	0	0	0	1602	0	1603	0	0	0	1604	0	1605	0	0	0	1606	0	1607	0	0	0	1608	0	1609	0	0	0	1610	0	1611	0	0	0	1612	0	1613	0	0	0	1614	0	1615	0	0	0	1616	0	1617	0	0	0	1618	0	1619	0	0	0	1620	0	1621	0	0	0	1622	0	1623	0	0
0	0	1624	0	1625	0	0	1626	0	1627	0	0	0	1628	0	1629	0	0	0	1630	0	1631	0	0	0	1632	0	1633	0	0	0	1634	0	1635	0	0	0	1636	0	1637	0	0	0	1638	0	1639	0	0	0	1640	0	1641	0	0	0	1642	0	1643	0	0	0	1644	0	1645	0	0	0	1646	0	1647	0	0	0	1648	0	1649	0	0	0	1650	0	1651	0	0	0	1652	0	1653	0	0	0	1654	0	1655	0
0	1656	0	1657	0	0	1658	0	1659	0	0	0	1660	0	1661	0	0	0	1662	0	1663	0	0	0	1664	0	1665	0	0	0	1666	0	1667	0	0	0	1668	0	1669	0	0	0	1670	0	1671	0	0	0	1672	0	1673	0	0	0	1674	0	1675	0	0	0	1676	0	1677	0	0	0	1678	0	1679	0	0	0	1680	0	1681	0	0	0	1682	0	1683	0	0	0	1684	0	1685	0	0	0	1686	0	1687	0	0
0	1688	0	0	0	0	1689	0	0	0	0	0	1690	0	0	0	0	0	1691	0	0	0	0	0	1692	0	0	0	0	0	1693	0	0	0	0	0	1694	0	0	0	0	0	1695	0	0	0	0	0	1696	0	0	0	0	0	1697	0	0	0	0	0	1698	0	0	0	0	0	1699	0	0	0	0	0	1700	0	0	0	0	0	1701	0	0	0	0	0	1702	0	0	0	0	0	1703	0	0	0	0
0	1704	0	0	0	0	1705	0	0	0	0	0	1706	0	0	0	0	0	1707	0	0	0	0	0	1708	0	0	0	0	0	1709	0	0	0	0	0	1710	0	0	0	0	0	1711	0	0	0	0	0	1712	0	0	0	0	0	1713	0	0	0	0	0	1714	0	0	0	0	0	1715	0	0	0	0	0	1716	0	0	0	0	0	1717	0	0	0	0	0	1718	0	0	0	0	0	1719	0	0	0	0
1720	0	1721	0	1722	1723	0	1724	0	1725	1726	1727	0	1728	0	1729	1730	1731	0	1732	0	1733	1734	1735	0	1736	0	1737	1738	1739	0	1740	0	1741	1742	1743	0	1744	0	1745	1746	1747	0	1748	0	1749	1750	1751	0	1752	0	1753	1754	1755	0	1756	0	1757	1758	1759	0	1760	0	1761	1762	1763	0	1764	0	1765	1766	1767	0	1768	0	1769	1770	1771	0	1772	0	1773	1774	1775	0	1776	0	1777	1778	1779	0	1780	0	1781	1782
0	1783	0	1784	0	0	1785	0	1786	0	0	0	1787	0	1788	0	0	0	1789	0	1790	0	0	0	1791	0	1792	0	0	0	1793	0	1794	0	0	0	1795	0	1796	0	0	0	1797	0	1798	0	0	0	1799	0	1800	0	0	0	1801	0	1802	0	0	0	1803	0	1804	0	0	0	1805	0	1806	0	0	0	1807	0	1808	0	0	0	1809	0	1810	0	0	0	1811	0	1812	0	0	0	1813	0	1814	0	0
0	0	1815	0	1816	0	0	1817	0	1818	0	0	0	1819	0	1820	0	0	0	1821	0	1822	0	0	0	1823	0	1824	0	0	0	1825	0	1826	0	0	0	1827	0	1828	0	0	0	1829	0	1830	0	0	0	1831	0	1832	0	0	0	1833	0	1834	0	0	0	1835	0	1836	0	0	0	1837	0	1838	0	0	0	1839	0	1840	0	0	0	1841	0	1842	0	0	0	1843	0	1844	0	0	0	1845	0	1846	0
0	1847	0	1848	0	0	1849	0	1850	0	0	0	1851	0	1852	0	0	0	1853	0	1854	0	0	0	1855	0	1856	0	0	0	1857	0	1858	0	0	0	1859	0	1860	0	0	0	1861	0	1862	0	0	0	1863	0	1864	0	0	0	1865	0	1866	0	0	0	1867	0	1868	0	0	0	1869	0	1870	0	0	0	1871	0	1872	0	0	0	1873	0	1874	0	0	0	1875	0	1876	0	0	0	1877	0	1878	0	0
0	1879	0	0	0	0	1880	0	0	0	0	0	1881	0	0	0	0	0	1882	0	0	0	0	0	1883	0	0	0	0	0	1884	0	0	0	0	0	1885	0	0	0	0	0	1886	0	0	0	0	0	1887	0	0	0	0	0	1888	0	0	0	0	0	1889	0	0	0	0	0	1890	0	0	0	0	0	1891	0	0	0	0	0	1892	0	0	0	0	0	1893	0	0	0	0	0	1894	0	0	0	0
0	1895	0	0	0	0	1896	0	0	0	0	0	1897	0	0	0	0	0	1898	0	0	0	0	0	1899	0	0	0	0	0	1900	0	0	0	0	0	1901	0	0	0	0	0	1902	0	0	0	0	0	1903	0	0	0	0	0	1904	0	0	0	0	0	1905	0	0	0	0	0	1906	0	0	0	0	0	1907	0	0	0	0	0	1908	0	0	0	0	0	1909	0	0	0	0	0	1910	0	0	0	0
1911	0	1912	0	1913	1914	0	1915	0	1916	1917	1918	0	1919	0	1920	1921	1922	0	1923	0	1924	1925	1926	0	1927	0	1928	1929	1930	0	1931	0	1932	1933	1934	0	1935	0	1936	1937	1938	0	1939	0	1940	1941	1942	0	1943	0	1944	1945	1946	0	1947	0	1948	1949	1950	0	1951	0	1952	1953	1954	0	1955	0	1956	1957	1958	0	1959	0	1960	1961	1962	0	1963	0	1964	1965	1966	0	1967	0	1968	1969	1970	0	1971	0	1972	1973
0	1974	0	1975	0	0	1976	0	1977	0	0	0	1978	0	1979	0	0	0	1980	0	1981	0	0	0	1982	0	1983	0	0	0	1984	0	1985	0	0	0	1986	0	1987	0	0	0	1988	0	1989	0	0	0	1990	0	1991	0	0	0	1992	0	1993	0	0	0	1994	0	1995	0	0	0	1996	0	1997	0	0	0	1998	0	1999	0	0	0	2000	0	2001	0	0	0	2002	0	2003	0	0	0	2004	0	2005	0	0
0	0	2006	0	2007	0	0	2008	0	2009	0	0	0	2010	0	2011	0	0	0	2012	0	2013	0	0	0	2014	0	2015	0	0	0	2016	0	2017	0	0	0	2018	0	2019	0	0	0	2020	0	2021	0	0	0	2022	0	2023	0	0	0	2024	0	2025	0	0	0	2026	0	2027	0	0	0	2028	0	2029	0	0	0	2030	0	2031	0	0	0	2032	0	2033	0	0	0	2034	0	2035	0	0	0	2036	0	2037	0
0	2038	0	2039	0	0	2040	0	2041	0	0	0	2042	0	2043	0	0	0	2044	0	2045	0	0	0	2046	0	2047	0	0	0	2048	0	2049	0	0	0	2050	0	2051	0	0	0	2052	0	2053	0	0	0	2054	0	2055	0	0	0	2056	0	2057	0	0	0	2058	0	2059	0	0	0	2060	0	2061	0	0	0	2062	0	2063	0	0	0	2064	0	2065	0	0	0	2066	0	2067	0	0	0	2068	0	2069	0	0
0	2070	0	0	0	0	2071	0	0	0	0	0	2072	0	0	0	0	0	2073	0	0	0	0	0	2074	0	0	0	0	0	2075	0	0	0	0	0	2076	0	0	0	0	0	2077	0	0	0	0	0	2078	0	0	0	0	0	2079	0	0	0	0	0	2080	0	0	0	0	0	2081	0	0	0	0	0	2082	0	0	0	0	0	2083	0	0	0	0	0	2084	0	0	0	0	0	2085	0	0	0	0
0	2086	0	0	0	0	2087	0	0	0	0	0	2088	0	0	0	0	0	2089	0	0	0	0	0	2090	0	0	0	0	0	2091	0	0	0	0	0	2092	0	0	0	0	0	2093	0	0	0	0	0	2094	0	0	0	0	0	2095	0	0	0	0	0	2096	0	0	0	0	0	2097	0	0	0	0	0	2098	0	0	0	0	0	2099	0	0	0	0	0	2100	0	0	0	0	0	2101	0	0	0	0
2102	0	2103	0	2104	2105	0	2106	0	2107	2108	2109	0	2110	0	2111	2112	2113	0	2114	0	2115	2116	2117	0	2118	0	2119	2120	2121	0	2122	0	2123	2124	2125	0	2126	0	2127	2128	2129	0	2130	0	2131	2132	2133	0	2134	0	2135	2136	2137	0	2138	0	2139	2140	2141	0	2142	0	2143	2144	2145	0	2146	0	2147	2148	2149	0	2150	0	2151	2152	2153	0	2154	0	2155	2156	2157	0	2158	0	2159	2160	2161	0	2162	0	2163	2164
0	2165	0	2166	0	0	2167	0	2168	0	0	0	2169	0	2170	0	0	0	2171	0	2172	0	0	0	2173	0	2174	0	0	0	2175	0	2176	0	0	0	2177	0	2178	0	0	0	2179	0	2180	0	0	0	2181	0	2182	0	0	0	2183	0	2184	0	0	0	2185	0	2186	0	0	0	2187	0	2188	0	0	0	2189	0	2190	0	0	0	2191	0	2192	0	0	0	2193	0	2194	0	0	0	2195	0	2196	0	0
0	0	2197	0	2198	0	0	2199	0	2200	0	0	0	2201	0	2202	0	0	0	2203	0	2204	0	0	0	2205	0	2206	0	0	0	2207	0	2208	0	0	0	2209	0	2210	0	0	0	2211	0	2212	0	0	0	2213	0	2214	0	0	0	2215	0	2216	0	0	0	2217	0	2218	0	0	0	2219	0	2220	0	0	0	2221	0	2222	0	0	0	2223	0	2224	0	0	0	2225	0	2226	0	0	0	2227	0	2228	0
0	2229	0	2230	0	0	2231	0	2232	0	0	0	2233	0	2234	0	0	0	2235	0	2236	0	0	0	2237	0	2238	0	0	0	2239	0	2240	0	0	0	2241	0	2242	0	0	0	2243	0	2244	0	0	0	2245	0	2246	0	0	0	2247	0	2248	0	0	0	2249	0	2250	0	0	0	2251	0	2252	0	0	0	2253	0	2254	0	0	0	2255	0	2256	0	0	0	2257	0	2258	0	0	0	2259	0	2260	0	0
0	2261	0	0	0	0	2262	0	0	0	0	0	2263	0	0	0	0	0	2264	0	0	0	0	0	2265	0	0	0	0	0	2266	0	0	0	0	0	2267	0	0	0	0	0	2268	0	0	0	0	0	2269	0	0	0	0	0	2270	0	0	0	0	0	2271	0	0	0	0	0	2272	0	0	0	0	0	2273	0	0	0	0	0	2274	0	0	0	0	0	2275	0	0	0	0	0	2276	0	0	0	0
0	2277	0	0	0	0	2278	0	0	0	0	0	2279	0	0	0	0	0	2280	0	0	0	0	0	2281	0	0	0	0	0	2282	0	0	0	0	0	2283	0	0	0	0	0	2284	0	0	0	0	0	2285	0	0	0	0	0	2286	0	0	0	0	0	2287	0	0	0	0	0	2288	0	0	0	0	0	2289	0	0	0	0	0	2290	0	0	0	0	0	2291	0	0	0	0	0	2292	0	0	0	0
2293	0	2294	0	2295	2296	0	2297	0	2298	2299	2300	0	2301	0	2302	2303	2304	0	2305	0	2306	2307	2308	0	2309	0	2310	2311	2312	0	2313	0	2314	2315	2316	0	2317	0	2318	2319	2320	0	2321	0	2322	2323	2324	0	2325	0	2326	2327	2328	0	2329	0	2330	2331	2332	0	2333	0	2334	2335	2336	0	2337	0	2338	2339	2340	0	2341	0	2342	2343	2344	0	2345	0	2346	2347	2348	0	2349	0	2350	2351	2352	0	2353	0	2354	2355
0	2356	0	2357	0	0	2358	0	2359	0	0	0	2360	0	2361	0	0	0	2362	0	2363	0	0	0	2364	0	2365	0	0	0	2366	0	2367	0	0	0	2368	0	2369	0	0	0	2370	0	2371	0	0	0	2372	0	2373	0	0	0	2374	0	2375	0	0	0	2376	0	2377	0	0	0	2378	0	2379	0	0	0	2380	0	2381	0	0	0	2382	0	2383	0	0	0	2384	0	2385	0	0	0	2386	0	2387	0	0
0	0	2388	0	2389	0	0	2390	0	2391	0	0	0	2392	0	2393	0	0	0	2394	0	2395	0	0	0	2396	0	2397	0	0	0	2398	0	2399	0	0	0	2400	0	2401	0	0	0	2402	0	2403	0	0	0	2404	0	2405	0	0	0	2406	0	2407	0	0	0	2408	0	2409	0	0	0	2410	0	2411	0	0	0	2412	0	2413	0	0	0	2414	0	2415	0	0	0	2416	0	2417	0	0	0	2418	0	2419	0
0	2420	0	2421	0	0	2422	0	2423	0	0	0	2424	0	2425	0	0	0	2426	0	2427	0	0	0	2428	0	2429	0	0	0	2430	0	2431	0	0	0	2432	0	2433	0	0	0	2434	0	2435	0	0	0	2436	0	2437	0	0	0	2438	0	2439	0	0	0	2440	0	2441	0	0	0	2442	0	2443	0	0	0	2444	0	2445	0	0	0	2446	0	2447	0	0	0	2448	0	2449	0	0	0	2450	0	2451	0	0
0	2452	0	0	0	0	2453	0	0	0	0	0	2454	0	0	0	0	0	2455	0	0	0	0	0	2456	0	0	0	0	0	2457	0	0	0	0	0	2458	0	0	0	0	0	2459	0	0	0	0	0	2460	0	0	0	0	0	2461	0	0	0	0	0	2462	0	0	0	0	0	2463	0	0	0	0	0	2464	0	0	0	0	0	2465	0	0	0	0	0	2466	0	0	0	0	0	2467	0	0	0	0
0	2468	0	0	0	0	2469	0	0	0	0	0	2470	0	0	0	0	0	2471	0	0	0	0	0	2472	0	0	0	0	0	2473	0	0	0	0	0	2474	0	0	0	0	0	2475	0	0	0	0	0	2476	0	0	0	0	0	2477	0	0	0	0	0	2478	0	0	0	0	0	2479	0	0	0	0	0	2480	0	0	0	0	0	2481	0	0	0	0	0	2482	0	0	0	0	0	2483	0	0	0	0
2484	0	2485	0	2486	2487	0	2488	0	2489	2490	2491	0	2492	0	2493	2494	2495	0	2496	0	2497	2498	2499	0	2500	0	2501	2502	2503	0	2504	0	2505	2506	2507	0	2508	0	2509	2510	2511	0	2512	0	2513	2514	2515	0	2516	0	2517	2518	2519	0	2520	0	2521	2522	2523	0	2524	0	2525	2526	2527	0	2528	0	2529	2530	2531	0	2532	0	2533	2534	2535	0	2536	0	2537	2538	2539	0	2540	0	2541	2542	2543	0	2544	0	2545	2546
0	2547	0	2548	0	0	2549	0	2550	0	0	0	2551	0	2552	0	0	0	2553	0	2554	0	0	0	2555	0	2556	0	0	0	2557	0	2558	0	0	0	2559	0	2560	0	0	0	2561	0	2562	0	0	0	2563	0	2564	0	0	0	2565	0	2566	0	0	0	2567	0	2568	0	0	0	2569	0	2570	0	0	0	2571	0	2572	0	0	0	2573	0	2574	0	0	0	2575	0	2576	0	0	0	2577	0	2578	0	0
0	0	2579	0	2580	0	0	2581	0	2582	0	0	0	2583	0	2584	0	0	0	2585	0	2586	0	0	0	2587	0	2588	0	0	0	2589	0	2590	0	0	0	2591	0	2592	0	0	0	2593	0	2594	0	0	0	2595	0	2596	0	0	0	2597	0	2598	0	0	0	2599	0	2600	0	0	0	2601	0	2602	0	0	0	2603	0	2604	0	0	0	2605	0	2606	0	0	0	2607	0	2608	0	0	0	2609	0	2610	0
0	2611	0	2612	0	0	2613	0	2614	0	0	0	2615	0	2616	0	0	0	2617	0	2618	0	0	0	2619	0	2620	0	0	0	2621	0	2622	0	0	0	2623	0	2624	0	0	0	2625	0	2626	0	0	0	2627	0	2628	0	0	0	2629	0	2630	0	0	0	2631	0	2632	0	0	0	2633	0	2634	0	0	0	2635	0	2636	0	0	0	2637	0	2638	0	0	0	2639	0	2640	0	0	0	2641	0	2642	0	0
0	2643	0	0	0	0	2644	0	0	0	0	0	2645	0	0	0	0	0	2646	0	0	0	0	0	2647	0	0	0	0	0	2648	0	0	0	0	0	2649	0	0	0	0	0	2650	0	0	0	0	0	2651	0	0	0	0	0	2652	0	0	0	0	0	2653	0	0	0	0	0	2654	0	0	0	0	0	2655	0	0	0	0	0	2656	0	0	0	0	0	2657	0	0	0	0	0	2658	0	0	0	0
0	2659	0	0	0	0	2660	0	0	0	0	0	2661	0	0	0	0	0	2662	0	0	0	0	0	2663	0	0	0	0	0	2664	0	0	0	0	0	2665	0	0	0	0	0	2666	0	0	0	0	0	2667	0	0	0	0	0	2668	0	0	0	0	0	2669	0	0	0	0	0	2670	0	0	0	0	0	2671	0	0	0	0	0	2672	0	0	0	0	0	2673	0	0	0	0	0	2674	0	0	0	0
2675	0	2676	0	2677	2678	0	2679	0	2680	2681	2682	0	2683	0	2684	2685	2686	0	2687	0	2688	2689	2690	0	2691	0	2692	2693	2694	0	2695	0	2696	2697	2698	0	2699	0	2700	2701	2702	0	2703	0	2704	2705	2706	0	2707	0	2708	2709	2710	0	2711	0	2712	2713	2714	0	2715	0	2716	2717	2718	0	2719	0	2720	2721	2722	0	2723	0	2724	2725	2726	0	2727	0	2728	2729	2730	0	2731	0	2732	2733	2734	0	2735	0	2736	2737
0	2738	0	2739	0	0	2740	0	2741	0	0	0	2742	0	2743	0	0	0	2744	0	2745	0	0	0	2746	0	2747	0	0	0	2748	0	2749	0	0	0	2750	0	2751	0	0	0	2752	0	2753	0	0	0	2754	0	2755	0	0	0	2756	0	2757	0	0	0	2758	0	2759	0	0	0	2760	0	2761	0	0	0	2762	0	2763	0	0	0	2764	0	2765	0	0	0	2766	0	2767	0	0	0	2768	0	2769	0	0
0	0	2770	0	2771	0	0	2772	0	2773	0	0	0	2774	0	2775	0	0	0	2776	0	2777	0	0	0	2778	0	2779	0	0	0	2780	0	2781	0	0	0	2782	0	2783	0	0	0	2784	0	2785	0	0	0	2786	0	2787	0	0	0	2788	0	2789	0	0	0	2790	0	2791	0	0	0	2792	0	2793	0	0	0	2794	0	2795	0	0	0	2796	0	2797	0	0	0	2798	0	2799	0	0	0	2800	0	2801	0
0	2802	0	2803	0	0	2804	0	2805	0	0	0	2806	0	2807	0	0	0	2808	0	2809	0	0	0	2810	0	2811	0	0	0	2812	0	2813	0	0	0	2814	0	2815	0	0	0	2816	0	2817	0	0	0	2818	0	2819	0	0	0	2820	0	2821	0	0	0	2822	0	2823	0	0	0	2824	0	2825	0	0	0	2826	0	2827	0	0	0	2828	0	2829	0	0	0	2830	0	2831	0	0	0	2832	0	2833	0	0
0	2834	0	0	0	0	2835	0	0	0	0	0	2836	0	0	0	0	0	2837	0	0	0	0	0	2838	0	0	0	0	0	2839	0	0	0	0	0	2840	0	0	0	0	0	2841	0	0	0	0	0	2842	0	0	0	0	0	2843	0	0	0	0	0	2844	0	0	0	0	0	2845	0	0	0	0	0	2846	0	0	0	0	0	2847	0	0	0	0	0	2848	0	0	0	0	0	2849	0	0	0	0
0	2850	0	0	0	0	2851	0	0	0	0	0	2852	0	0	0	0	0	2853	0	0	0	0	0	2854	0	0	0	0	0	2855	0	0	0	0	0	2856	0	0	0	0	0	2857	0	0	0	0	0	2858	0	0	0	0	0	2859	0	0	0	0	0	2860	0	0	0	0	0	2861	0	0	0	0	0	2862	0	0	0	0	0	2863	0	0	0	0	0	2864	0	0	0	0	0	2865	0	0	0	0
2866	0	2867	0	2868	2869	0	2870	0	2871	2872	2873	0	2874	0	2875	2876	2877	0	2878	0	2879	2880	2881	0	2882	0	2883	2884	2885	0	2886	0	2887	2888	2889	0	2890	0	2891	2892	2893	0	2894	0	2895	2896	2897	0	2898	0	2899	2900	2901	0	2902	0	2903	2904	2905	0	2906	0	2907	2908	2909	0	2910	0	2911	2912	2913	0	2914	0	2915	2916	2917	0	2918	0	2919	2920	2921	0	2922	0	2923	2924	2925	0	2926	0	2927	2928
0	2929	0	2930	0	0	2931	0	2932	0	0	0	2933	0	2934	0	0	0	2935	0	2936	0	0	0	2937	0	2938	0	0	0	2939	0	2940	0	0	0	2941	0	2942	0	0	0	2943	0	2944	0	0	0	2945	0	2946	0	0	0	2947	0	2948	0	0	0	2949	0	2950	0	0	0	2951	0	2952	0	0	0	2953	0	2954	0	0	0	2955	0	2956	0	0	0	2957	0	2958	0	0	0	2959	0	2960	0	0
0	0	2961	0	2962	0	0	2963	0	2964	0	0	0	2965	0	2966	0	0	0	2967	0	2968	0	0	0	2969	0	2970	0	0	0	2971	0	2972	0	0	0	2973	0	2974	0	0	0	2975	0	2976	0	0	0	2977	0	2978	0	0	0	2979	0	2980	0	0	0	2981	0	2982	0	0	0	2983	0	2984	0	0	0	2985	0	2986	0	0	0	2987	0	2988	0	0	0	2989	0	2990	0	0	0	2991	0	2992	0
0	2993	0	2994	0	0	2995	0	2996	0	0	0	2997	0	2998	0	0	0	2999	0	3000	0	0	0	3001	0	3002	0	0	0	3003	0	3004	0	0	0	3005	0	3006	0	0	0	3007	0	3008	0	0	0	3009	0	3010	0	0	0	3011	0	3012	0	0	0	3013	0	3014	0	0	0	3015	0	3016	0	0	0	3017	0	3018	0	0	0	3019	0	3020	0	0	0	3021	0	3022	0	0	0	3023	0	3024	0	0
0	3025	0	0	0	0	3026	0	0	0	0	0	3027	0	0	0	0	0	3028	0	0	0	0	0	3029	0	0	0	0	0	3030	0	0	0	0	0	3031	0	0	0	0	0	3032	0	0	0	0	0	3033	0	0	0	0	0	3034	0	0	0	0	0	3035	0	0	0	0	0	3036	0	0	0	0	0	3037	0	0	0	0	0	3038	0	0	0	0	0	3039	0	0	0	0	0	3040	0	0	0	0

==> anc/TricriticalIsing_Data/Tricrit_SigMatDescR_Ncut15.dat <==
0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16	0	0	0	0
17	0	18	0	19	20	0	21	0	22	23	24	0	25	0	26	27	28	0	29	0	30	31	32	0	33	0	34	35	36	0	37	0	38	39	40	0	41	0	42	43	44	0	45	0	46	47	48	0	49	0	50	51	52	0	53	0	54	55	56	0	57	0	58	59	60	0	61	0	62	63	64	0	65	0	66	67	68	0	69	0	70	71	72	0	73	0	74	75	76	0	77	0	78	79
0	80	0	81	0	0	82	0	83	0	0	0	84	0	85	0	0	0	86	0	87	0	0	0	88	0	89	0	0	0	90	0	91	0	0	0	92	0	93	0	0	0	94	0	95	0	0	0	96	0	97	0	0	0	98	0	99	0	0	0	100	0	101	0	0	0	102	0	103	0	0	0	104	0	105	0	0	0	106	0	107	0	0	0	108	0	109	0	0	0	110	0	111	0	0
0	0	112	0	113	0	0	114	0	115	0	0	0	116	0	117	0	0	0	118	0	119	0	0	0	120	0	121	0	0	0	122	0	123	0	0	0	124	0	125	0	0	0	126	0	127	0	0	0	128	0	129	0	0	0	130	0	131	0	0	0	132	0	133	0	0	0	134	0	135	0	0	0	136	0	137	0	0	0	138	0	139	0	0	0	140	0	141	0	0	0	142	0	143	0
0	144	0	145	0	0	146	0	147	0	0	0	148	0	149	0	0	0	150	0	151	0	0	0	152	0	153	0	0	0	154	0	155	0	0	0	156	0	157	0	0	0	158	0	159	0	0	0	160	0	161	0	0	0	162	0	163	0	0	0	164	0	165	0	0	0	166	0	167	0	0	0	168	0	169	0	0	0	170	0	171	0	0	0	172	0	173	0	0	0	174	0	175	0	0
0	176	0	0	0	0	177	0	0	0	0	0	178	0	0	0	0	0	179	0	0	0	0	0	180	0	0	0	0	0	181	0	0	0	0	0	182	0	0	0	0	0	183	0	0	0	0	0	184	0	0	0	0	0	185	0	0	0	0	0	186	0	0	0	0	0	187	0	0	0	0	0	188	0	0	0	0	0	189	0	0	0	0	0	190	0	0	0	0	0	191	0	0	0	0
192	0	193	0	194	195	0	196	0	197	198	199	0	200	0	201	202	203	0	204	0	205	206	207	0	208	0	209	210	211	0	212	0	213	214	215	0	216	0	217	218	219	0	220	0	221	222	223	0	224	0	225	226	227	0	228	0	229	230	231	0	232	0	233	234	235	0	236	0	237	238	239	0	240	0	241	242	243	0	244	0	245	246	247	0	248	0	249	250	251	0	252	0	253	254
0	255	0	256	0	0	257	0	258	0	0	0	259	0	260	0	0	0	261	0	262	0	0	0	263	0	264	0	0	0	265	0	266	0	0	0	267	0	268	0	0	0	269	0	270	0	0	0	271	0	272	0	0	0	273	0	274	0	0	0	275	0	276	0	0	0	277	0	278	0	0	0	279	0	280	0	0	0	281	0	282	0	0	0	283	0	284	0	0	0	285	0	286	0	0
0	0	287	0	288	0	0	289	0	290	0	0	0	291	0	292	0	0	0	293	0	294	0	0	0	295	0	296	0	0	0	297	0	298	0	0	0	299	0	300	0	0	0	301	0	302	0	0	0	303	0	304	0	0	0	305	0	306	0	0	0	307	0	308	0	0	0	309	0	310	0	0	0	311	0	312	0	0	0	313	0	314	0	0	0	315	0	316	0	0	0	317	0	318	0
0	319	0	320	0	0	321	0	322	0	0	0	323	0	324	0	0	0	325	0	326	0	0	0	327	0	328	0	0	0	329	0	330	0	0	0	331	0	332	0	0	0	333	0	334	0	0	0	335	0	336	0	0	0	337	0	338	0	0	0	339	0	340	0	0	0	341	0	342	0	0	0	343	0	344	0	0	0	345	0	346	0	0	0	347	0	348	0	0	0	349	0	350	0	0
0	351	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0	365	0	0	0	0	0	366	0	0	0	0
0	367	0	0	0	0	368	0	0	0	0	0	369	0	0	0	0	0	370	0	0	0	0	0	371	0	0	0	0	0	372	0	0	0	0	0	373	0	0	0	0	0	374	0	0	0	0	0	375	0	0	0	0	0	376	0	0	0	0	0	377	0	0	0	0	0	378	0	0	0	0	0	379	0	0	0	0	0	380	0	0	0	0	0	381	0	0	0	0	0	382	0	0	0	0
383	0	384	0	385	386	0	387	0	388	389	390	0	391	0	392	393	394	0	395	0	396	397	398	0	399	0	400	401	402	0	403	0	404	405	406	0	407	0	408	409	410	0	411	0	412	413	414	0	415	0	416	417	418	0	419	0	420	421	422	0	423	0	424	425	426	0	427	0	428	429	430	0	431	0	432	433	434	0	435	0	436	437	438	0	439	0	440	441	442	0	443	0	444	445
0	446	0	447	0	0	448	0	449	0	0	0	450	0	451	0	0	0	452	0	453	0	0	0	454	0	455	0	0	0	456	0	457	0	0	0	458	0	459	0	0	0	460	0	461	0	0	0	462	0	463	0	0	0	464	0	465	0	0	0	466	0	467	0	0	0	468	0	469	0	0	0	470	0	471	0	0	0	472	0	473	0	0	0	474	0	475	0	0	0	476	0	477	0	0
0	0	478	0	479	0	0	480	0	481	0	0	0	482	0	483	0	0	0	484	0	485	0	0	0	486	0	487	0	0	0	488	0	489	0	0	0	490	0	491	0	0	0	492	0	493	0	0	0	494	0	495	0	0	0	496	0	497	0	0	0	498	0	499	0	0	0	500	0	501	0	0	0	502	0	503	0	0	0	504	0	505	0	0	0	506	0	507	0	0	0	508	0	509	0
0	510	0	511	0	0	512	0	513	0	0	0	514	0	515	0	0	0	516	0	517	0	0	0	518	0	519	0	0	0	520	0	521	0	0	0	522	0	523	0	0	0	524	0	525	0	0	0	526	0	527	0	0	0	528	0	529	0	0	0	530	0	531	0	0	0	532	0	533	0	0	0	534	0	535	0	0	0	536	0	537	0	0	0	538	0	539	0	0	0	540	0	541	0	0
0	542	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0	555	0	0	0	0	0	556	0	0	0	0	0	557	0	0	0	0
0	558	0	0	0	0	559	0	0	0	0	0	560	0	0	0	0	0	561	0	0	0	0	0	562	0	0	0	0	0	563	0	0	0	0	0	564	0	0	0	0	0	565	0	0	0	0	0	566	0	0	0	0	0	567	0	0	0	0	0	568	0	0	0	0	0	569	0	0	0	0	0	570	0	0	0	0	0	571	0	0	0	0	0	572	0	0	0	0	0	573	0	0	0	0
574	0	575	0	576	577	0	578	0	579	580	581	0	582	0	583	584	585	0	586	0	587	588	589	0	590	0	591	592	593	0	594	0	595	596	597	0	598	0	599	600	601	0	602	0	603	604	605	0	606	0	607	608	609	0	610	0	611	612	613	0	614	0	615	616	617	0	618	0	619	620	621	0	622	0	623	624	625	0	626	0	627	628	629	0	630	0	631	632	633	0	634	0	635	636
0	637	0	638	0	0	639	0	640	0	0	0	641	0	642	0	0	0	643	0	644	0	0	0	645	0	646	0	0	0	647	0	648	0	0	0	649	0	650	0	0	0	651	0	652	0	0	0	653	0	654	0	0	0	655	0	656	0	0	0	657	0	658	0	0	0	659	0	660	0	0	0	661	0	662	0	0	0	663	0	664	0	0	0	665	0	666	0	0	0	667	0	668	0	0
0	0	669	0	670	0	0	671	0	672	0	0	0	673	0	674	0	0	0	675	0	676	0	0	0	677	0	678	0	0	0	679	0	680	0	0	0	681	0	682	0	0	0	683	0	684	0	0	0	685	0	686	0	0	0	687	0	688	0	0	0	689	0	690	0	0	0	691	0	692	0	0	0	693	0	694	0	0	0	695	0	696	0	0	0	697	0	698	0	0	0	699	0	700	0
0	701	0	702	0	0	703	0	704	0	0	0	705	0	706	0	0	0	707	0	708	0	0	0	709	0	710	0	0	0	711	0	712	0	0	0	713	0	714	0	0	0	715	0	716	0	0	0	717	0	718	0	0	0	719	0	720	0	0	0	721	0	722	0	0	0	723	0	724	0	0	0	725	0	726	0	0	0	727	0	728	0	0	0	729	0	730	0	0	0	731	0	732	0	0
0	733	0	0	0	0	734	0	0	0	0	0	735	0	0	0	0	0	736	0	0	0	0	0	737	0	0	0	0	0	738	0	0	0	0	0	739	0	0	0	0	0	740	0	0	0	0	0	741	0	0	0	0	0	742	0	0	0	0	0	743	0	0	0	0	0	744	0	0	0	0	0	745	0	0	0	0	0	746	0	0	0	0	0	747	0	0	0	0	0	748	0	0	0	0
0	749	0	0	0	0	750	0	0	0	0	0	751	0	0	0	0	0	752	0	0	0	0	0	753	0	0	0	0	0	754	0	0	0	0	0	755	0	0	0	0	0	756	0	0	0	0	0	757	0	0	0	0	0	758	0	0	0	0	0	759	0	0	0	0	0	760	0	0	0	0	0	761	0	0	0	0	0	762	0	0	0	0	0	763	0	0	0	0	0	764	0	0	0	0
765	0	766	0	767	768	0	769	0	770	771	772	0	773	0	774	775	776	0	777	0	778	779	780	0	781	0	782	783	784	0	785	0	786	787	788	0	789	0	790	791	792	0	793	0	794	795	796	0	797	0	798	799	800	0	801	0	802	803	804	0	805	0	806	807	808	0	809	0	810	811	812	0	813	0	814	815	816	0	817	0	818	819	820	0	821	0	822	823	824	0	825	0	826	827
0	828	0	829	0	0	830	0	831	0	0	0	832	0	833	0	0	0	834	0	835	0	0	0	836	0	837	0	0	0	838	0	839	0	0	0	840	0	841	0	0	0	842	0	843	0	0	0	844	0	845	0	0	0	846	0	847	0	0	0	848	0	849	0	0	0	850	0	851	0	0	0	852	0	853	0	0	0	854	0	855	0	0	0	856	0	857	0	0	0	858	0	859	0	0
0	0	860	0	861	0	0	862	0	863	0	0	0	864	0	865	0	0	0	866	0	867	0	0	0	868	0	869	0	0	0	870	0	871	0	0	0	872	0	873	0	0	0	874	0	875	0	0	0	876	0	877	0	0	0	878	0	879	0	0	0	880	0	881	0	0	0	882	0	883	0	0	0	884	0	885	0	0	0	886	0	887	0	0	0	888	0	889	0	0	0	890	0	891	0
0	892	0	893	0	0	894	0	895	0	0	0	896	0	897	0	0	0	898	0	899	0	0	0	900	0	901	0	0	0	902	0	903	0	0	0	904	0	905	0	0	0	906	0	907	0	0	0	908	0	909	0	0	0	910	0	911	0	0	0	912	0	913	0	0	0	914	0	915	0	0	0	916	0	917	0	0	0	918	0	919	0	0	0	920	0	921	0	0	0	922	0	923	0	0
0	924	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0	935	0	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0	0	938	0	0	0	0	0	939	0	0	0	0
0	940	0	0	0	0	941	0	0	0	0	0	942	0	0	0	0	0	943	0	0	0	0	0	944	0	0	0	0	0	945	0	0	0	0	0	946	0	0	0	0	0	947	0	0	0	0	0	948	0	0	0	0	0	949	0	0	0	0	0	950	0	0	0	0	0	951	0	0	0	0	0	952	0	0	0	0	0	953	0	0	0	0	0	954	0	0	0	0	0	955	0	0	0	0
956	0	957	0	958	959	0	960	0	961	962	963	0	964	0	965	966	967	0	968	0	969	970	971	0	972	0	973	974	975	0	976	0	977	978	979	0	980	0	981	982	983	0	984	0	985	986	987	0	988	0	989	990	991	0	992	0	993	994	995	0	996	0	997	998	999	0	1000	0	1001	1002	1003	0	1004	0	1005	1006	1007	0	1008	0	1009	1010	1011	0	1012	0	1013	1014	1015	0	1016	0	1017	1018
0	1019	0	1020	0	0	1021	0	1022	0	0	0	1023	0	1024	0	0	0	1025	0	1026	0	0	0	1027	0	1028	0	0	0	1029	0	1030	0	0	0	1031	0	1032	0	0	0	1033	0	1034	0	0	0	1035	0	1036	0	0	0	1037	0	1038	0	0	0	1039	0	1040	0	0	0	1041	0	1042	0	0	0	1043	0	1044	0	0	0	1045	0	1046	0	0	0	1047	0	1048	0	0	0	1049	0	1050	0	0
0	0	1051	0	1052	0	0	1053	0	1054	0	0	0	1055	0	1056	0	0	0	1057	0	1058	0	0	0	1059	0	1060	0	0	0	1061	0	1062	0	0	0	1063	0	1064	0	0	0	1065	0	1066	0	0	0	1067	0	1068	0	0	0	1069	0	1070	0	0	0	1071	0	1072	0	0	0	1073	0	1074	0	0	0	1075	0	1076	0	0	0	1077	0	1078	0	0	0	1079	0	1080	0	0	0	1081	0	1082	0
0	1083	0	1084	0	0	1085	0	1086	0	0	0	1087	0	1088	0	0	0	1089	0	1090	0	0	0	1091	0	1092	0	0	0	1093	0	1094	0	0	0	1095	0	1096	0	0	0	1097	0	1098	0	0	0	1099	0	1100	0	0	0	1101	0	1102	0	0	0	1103	0	1104	0	0	0	1105	0	1106	0	0	0	1107	0	1108	0	0	0	1109	0	1110	0	0	0	1111	0	1112	0	0	0	1113	0	1114	0	0
0	1115	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0	1125	0	0	0	0	0	1126	0	0	0	0	0	1127	0	0	0	0	0	1128	0	0	0	0	0	1129	0	0	0	0	0	1130	0	0	0	0
0	1131	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140	0	0	0	0	0	1141	0	0	0	0	0	1142	0	0	0	0	0	1143	0	0	0	0	0	1144	0	0	0	0	0	1145	0	0	0	0	0	1146	0	0	0	0
1147	0	1148	0	1149	1150	0	1151	0	1152	1153	1154	0	1155	0	1156	1157	1158	0	1159	0	1160	1161	1162	0	1163	0	1164	1165	1166	0	1167	0	1168	1169	1170	0	1171	0	1172	1173	1174	0	1175	0	1176	1177	1178	0	1179	0	1180	1181	1182	0	1183	0	1184	1185	1186	0	1187	0	1188	1189	1190	0	1191	0	1192	1193	1194	0	1195	0	1196	1197	1198	0	1199	0	1200	1201	1202	0	1203	0	1204	1205	1206	0	1207	0	1208	1209
0	1210	0	1211	0	0	1212	0	1213	0	0	0	1214	0	1215	0	0	0	1216	0	1217	0	0	0	1218	0	1219	0	0	0	1220	0	1221	0	0	0	1222	0	1223	0	0	0	1224	0	1225	0	0	0	1226	0	1227	0	0	0	1228	0	1229	0	0	0	1230	0	1231	0	0	0	1232	0	1233	0	0	0	1234	0	1235	0	0	0	1236	0	1237	0	0	0	1238	0	1239	0	0	0	1240	0	1241	0	0
0	0	1242	0	1243	0	0	1244	0	1245	0	0	0	1246	0	1247	0	0	0	1248	0	1249	0	0	0	1250	0	1251	0	0	0	1252	0	1253	0	0	0	1254	0	1255	0	0	0	1256	0	1257	0	0	0	1258	0	1259	0	0	0	1260	0	1261	0	0	0	1262	0	1263	0	0	0	1264	0	1265	0	0	0	1266	0	1267	0	0	0	1268	0	1269	0	0	0	1270	0	1271	0	0	0	1272	0	1273	0
0	1274	0	1275	0	0	1276	0	1277	0	0	0	1278	0	1279	0	0	0	1280	0	1281	0	0	0	1282	0	1283	0	0	0	1284	0	1285	0	0	0	1286	0	1287	0	0	0	1288	0	1289	0	0	0	1290	0	1291	0	0	0	1292	0	1293	0	0	0	1294	0	1295	0	0	0	1296	0	1297	0	0	0	1298	0	1299	0	0	0	1300	0	1301	0	0	0	1302	0	1303	0	0	0	1304	0	1305	0	0
0	1306	0	0	0	0	1307	0	0	0	0	0	1308	0	0	0	0	0	1309	0	0	0	0	0	1310	0	0	0	0	0	1311	0	0	0	0	0	1312	0	0	0	0	0	1313	0	0	0	0	0	1314	0	0	0	0	0	1315	0	0	0	0	0	1316	0	0	0	0	0	1317	0	0	0	0	0	1318	0	0	0	0	0	1319	0	0	0	0	0	1320	0	0	0	0	0	1321	0	0	0	0
0	1322	0	0	0	0	1323	0	0	0	0	0	1324	0	0	0	0	0	1325	0	0	0	0	0	1326	0	0	0	0	0	1327	0	0	0	0	0	1328	0	0	0	0	0	1329	0	0	0	0	0	1330	0	0	0	0	0	1331	0	0	0	0	0	1332	0	0	0	0	0	1333	0	0	0	0	0	1334	0	0	0	0	0	1335	0	0	0	0	0	1336	0	0	0	0	0	1337	0	0	0	0
1338	0	1339	0	1340	1341	0	1342	0	1343	1344	1345	0	1346	0	1347	1348	1349	0	1350	0	1351	1352	1353	0	1354	0	1355	1356	1357	0	1358	0	1359	1360	1361	0	1362	0	1363	1364	1365	0	1366	0	1367	1368	1369	0	1370	0	1371	1372	1373	0	1374	0	1375	1376	1377	0	1378	0	1379	1380	1381	0	1382	0	1383	1384	1385	0	1386	0	1387	1388	1389	0	1390	0	1391	1392	1393	0	1394	0	1395	1396	1397	0	1398	0	1399	1400
0	1401	0	1402	0	0	1403	0	1404	0	0	0	1405	0	1406	0	0	0	1407	0	1408	0	0	0	1409	0	1410	0	0	0	1411	0	1412	0	0	0	1413	0	1414	0	0	0	1415	0	1416	0	0	0	1417	0	1418	0	0	0	1419	0	1420	0	0	0	1421	0	1422	0	0	0	1423	0	1424	0	0	0	1425	0	1426	0	0	0	1427	0	1428	0	0	0	1429	0	1430	0	0	0	1431	0	1432	0	0
0	0	1433	0	1434	0	0	1435	0	1436	0	0	0	1437	0	1438	0	0	0	1439	0	1440	0	0	0	1441	0	1442	0	0	0	1443	0	1444	0	0	0	1445	0	1446	0	0	0	1447	0	1448	0	0	0	1449	0	1450	0	0	0	1451	0	1452	0	0	0	1453	0	1454	0	0	0	1455	0	1456	0	0	0	1457	0	1458	0	0	0	1459	0	1460	0	0	0	1461	0	1462	0	0	0	1463	0	1464	0
0	1465	0	1466	0	0	1467	0	1468	0	0	0	1469	0	1470	0	0	0	1471	0	1472	0	0	0	1473	0	1474	0	0	0	1475	0	1476	0	0	0	1477	0	1478	0	0	0	1479	0	1480	0	0	0	1481	0	1482	0	0	0	1483	0	1484	0	0	0	1485	0	1486	0	0	0	1487	0	1488	0	0	0	1489	0	1490	0	0	0	1491	0	1492	0	0	0	1493	0	1494	0	0	0	1495	0	1496	0	0
0	1497	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0	1505	0	0	0	0	0	1506	0	0	0	0	0	1507	0	0	0	0	0	1508	0	0	0	0	0	1509	0	0	0	0	0	1510	0	0	0	0	0	1511	0	0	0	0	0	1512	0	0	0	0
0	1513	0	0	0	0	1514	0	0	0	0	0	1515	0	0	0	0	0	1516	0	0	0	0	0	1517	0	0	0	0	0	1518	0	0	0	0	0	1519	0	0	0	0	0	1520	0	0	0	0	0	1521	0	0	0	0	0	1522	0	0	0	0	0	1523	0	0	0	0	0	1524	0	0	0	0	0	1525	0	0	0	0	0	1526	0	0	0	0	0	1527	0	0	0	0	0	1528	0	0	0	0
1529	0	1530	0	1531	1532	0	1533	0	1534	1535	1536	0	1537	0	1538	1539	1540	0	1541	0	1542	1543	1544	0	1545	0	1546	1547	1548	0	1549	0	1550	1551	1552	0	1553	0	1554	1555	1556	0	1557	0	1558	1559	1560	0	1561	0	1562	1563	1564	0	1565	0	1566	1567	1568	0	1569	0	1570	1571	1572	0	1573	0	1574	1575	1576	0	1577	0	1578	1579	1580	0	1581	0	1582	1583	1584	0	1585	0	1586	1587	1588	0	1589	0	1590	1591
0	1592	0	1593	0	0	1594	0	1595	0	0	0	1596	0	1597	0	0	0	1598	0	1599	0	0	0	1600	0	1601	0	0	0	1602	0	1603	0	0	0	1604	0	1605	0	0	0	1606	0	1607	0	0	0	1608	0	1609	0	0	0	1610	0	1611	0	0	0	1612	0	1613	0	0	0	1614	0	1615	0	0	0	1616	0	1617	0	0	0	1618	0	1619	0	0	0	1620	0	1621	0	0	0	1622	0	1623	0	0
0	0	1624	0	1625	0	0	1626	0	1627	0	0	0	1628	0	1629	0	0	0	1630	0	1631	0	0	0	1632	0	1633	0	0	0	1634	0	1635	0	0	0	1636	0	1637	0	0	0	1638	0	1639	0	0	0	1640	0	1641	0	0	0	1642	0	1643	0	0	0	1644	0	1645	0	0	0	1646	0	1647	0	0	0	1648	0	1649	0	0	0	1650	0	1651	0	0	0	1652	0	1653	0	0	0	1654	0	1655	0
0	1656	0	1657	0	0	1658	0	1659	0	0	0	1660	0	1661	0	0	0	1662	0	1663	0	0	0	1664	0	1665	0	0	0	1666	0	1667	0	0	0	1668	0	1669	0	0	0	1670	0	1671	0	0	0	1672	0	1673	0	0	0	1674	0	1675	0	0	0	1676	0	1677	0	0	0	1678	0	1679	0	0	0	1680	0	1681	0	0	0	1682	0	1683	0	0	0	1684	0	1685	0	0	0	1686	0	1687	0	0
0	1688	0	0	0	0	1689	0	0	0	0	0	1690	0	0	0	0	0	1691	0	0	0	0	0	1692	0	0	0	0	0	1693	0	0	0	0	0	1694	0	0	0	0	0	1695	0	0	0	0	0	1696	0	0	0	0	0	1697	0	0	0	0	0	1698	0	0	0	0	0	1699	0	0	0	0	0	1700	0	0	0	0	0	1701	0	0	0	0	0	1702	0	0	0	0	0	1703	0	0	0	0
0	1704	0	0	0	0	1705	0	0	0	0	0	1706	0	0	0	0	0	1707	0	0	0	0	0	1708	0	0	0	0	0	1709	0	0	0	0	0	1710	0	0	0	0	0	1711	0	0	0	0	0	1712	0	0	0	0	0	1713	0	0	0	0	0	1714	0	0	0	0	0	1715	0	0	0	0	0	1716	0	0	0	0	0	1717	0	0	0	0	0	1718	0	0	0	0	0	1719	0	0	0	0
1720	0	1721	0	1722	1723	0	1724	0	1725	1726	1727	0	1728	0	1729	1730	1731	0	1732	0	1733	1734	1735	0	1736	0	1737	1738	1739	0	1740	0	1741	1742	1743	0	1744	0	1745	1746	1747	0	1748	0	1749	1750	1751	0	1752	0	1753	1754	1755	0	1756	0	1757	1758	1759	0	1760	0	1761	1762	1763	0	1764	0	1765	1766	1767	0	1768	0	1769	1770	1771	0	1772	0	1773	1774	1775	0	1776	0	1777	1778	1779	0	1780	0	1781	1782
0	1783	0	1784	0	0	1785	0	1786	0	0	0	1787	0	1788	0	0	0	1789	0	1790	0	0	0	1791	0	1792	0	0	0	1793	0	1794	0	0	0	1795	0	1796	0	0	0	1797	0	1798	0	0	0	1799	0	1800	0	0	0	1801	0	1802	0	0	0	1803	0	1804	0	0	0	1805	0	1806	0	0	0	1807	0	1808	0	0	0	1809	0	1810	0	0	0	1811	0	1812	0	0	0	1813	0	1814	0	0
0	0	1815	0	1816	0	0	1817	0	1818	0	0	0	1819	0	1820	0	0	0	1821	0	1822	0	0	0	1823	0	1824	0	0	0	1825	0	1826	0	0	0	1827	0	1828	0	0	0	1829	0	1830	0	0	0	1831	0	1832	0	0	0	1833	0	1834	0	0	0	1835	0	1836	0	0	0	1837	0	1838	0	0	0	1839	0	1840	0	0	0	1841	0	1842	0	0	0	1843	0	1844	0	0	0	1845	0	1846	0
0	1847	0	1848	0	0	1849	0	1850	0	0	0	1851	0	1852	0	0	0	1853	0	1854	0	0	0	1855	0	1856	0	0	0	1857	0	1858	0	0	0	1859	0	1860	0	0	0	1861	0	1862	0	0	0	1863	0	1864	0	0	0	1865	0	1866	0	0	0	1867	0	1868	0	0	0	1869	0	1870	0	0	0	1871	0	1872	0	0	0	1873	0	1874	0	0	0	1875	0	1876	0	0	0	1877	0	1878	0	0
0	1879	0	0	0	0	1880	0	0	0	0	0	1881	0	0	0	0	0	1882	0	0	0	0	0	1883	0	0	0	0	0	1884	0	0	0	0	0	1885	0	0	0	0	0	1886	0	0	0	0	0	1887	0	0	0	0	0	1888	0	0	0	0	0	1889	0	0	0	0	0	1890	0	0	0	0	0	1891	0	0	0	0	0	1892	0	0	0	0	0	1893	0	0	0	0	0	1894	0	0	0	0
0	1895	0	0	0	0	1896	0	0	0	0	0	1897	0	0	0	0	0	1898	0	0	0	0	0	1899	0	0	0	0	0	1900	0	0	0	0	0	1901	0	0	0	0	0	1902	0	0	0	0	0	1903	0	0	0	0	0	1904	0	0	0	0	0	1905	0	0	0	0	0	1906	0	0	0	0	0	1907	0	0	0	0	0	1908	0	0	0	0	0	1909	0	0	0	0	0	1910	0	0	0	0
1911	0	1912	0	1913	1914	0	1915	0	1916	1917	1918	0	1919	0	1920	1921	1922	0	1923	0	1924	1925	1926	0	1927	0	1928	1929	1930	0	1931	0	1932	1933	1934	0	1935	0	1936	1937	1938	0	1939	0	1940	1941	1942	0	1943	0	1944	1945	1946	0	1947	0	1948	1949	1950	0	1951	0	1952	1953	1954	0	1955	0	1956	1957	1958	0	1959	0	1960	1961	1962	0	1963	0	1964	1965	1966	0	1967	0	1968	1969	1970	0	1971	0	1972	1973
0	1974	0	1975	0	0	1976	0	1977	0	0	0	1978	0	1979	0	0	0	1980	0	1981	0	0	0	1982	0	1983	0	0	0	1984	0	1985	0	0	0	1986	0	1987	0	0	0	1988	0	1989	0	0	0	1990	0	1991	0	0	0	1992	0	1993	0	0	0	1994	0	1995	0	0	0	1996	0	1997	0	0	0	1998	0	1999	0	0	0	2000	0	2001	0	0	0	2002	0	2003	0	0	0	2004	0	2005	0	0
0	0	2006	0	2007	0	0	2008	0	2009	0	0	0	2010	0	2011	0	0	0	2012	0	2013	0	0	0	2014	0	2015	0	0	0	2016	0	2017	0	0	0	2018	0	2019	0	0	0	2020	0	2021	0	0	0	2022	0	2023	0	0	0	2024	0	2025	0	0	0	2026	0	2027	0	0	0	2028	0	2029	0	0	0	2030	0	2031	0	0	0	2032	0	2033	0	0	0	2034	0	2035	0	0	0	2036	0	2037	0
0	2038	0	2039	0	0	2040	0	2041	0	0	0	2042	0	2043	0	0	0	2044	0	2045	0	0	0	2046	0	2047	0	0	0	2048	0	2049	0	0	0	2050	0	2051	0	0	0	2052	0	2053	0	0	0	2054	0	2055	0	0	0	2056	0	2057	0	0	0	2058	0	2059	0	0	0	2060	0	2061	0	0	0	2062	0	2063	0	0	0	2064	0	2065	0	0	0	2066	0	2067	0	0	0	2068	0	2069	0	0
0	2070	0	0	0	0	2071	0	0	0	0	0	2072	0	0	0	0	0	2073	0	0	0	0	0	2074	0	0	0	0	0	2075	0	0	0	0	0	2076	0	0	0	0	0	2077	0	0	0	0	0	2078	0	0	0	0	0	2079	0	0	0	0	0	2080	0	0	0	0	0	2081	0	0	0	0	0	2082	0	0	0	0	0	2083	0	0	0	0	0	2084	0	0	0	0	0	2085	0	0	0	0
0	2086	0	0	0	0	2087	0	0	0	0	0	2088	0	0	0	0	0	2089	0	0	0	0	0	2090	0	0	0	0	0	2091	0	0	0	0	0	2092	0	0	0	0	0	2093	0	0	0	0	0	2094	0	0	0	0	0	2095	0	0	0	0	0	2096	0	0	0	0	0	2097	0	0	0	0	0	2098	0	0	0	0	0	2099	0	0	0	0	0	2100	0	0	0	0	0	2101	0	0	0	0
2102	0	2103	0	2104	2105	0	2106	0	2107	2108	2109	0	2110	0	2111	2112	2113	0	2114	0	2115	2116	2117	0	2118	0	2119	2120	2121	0	2122	0	2123	2124	2125	0	2126	0	2127	2128	2129	0	2130	0	2131	2132	2133	0	2134	0	2135	2136	2137	0	2138	0	2139	2140	2141	0	2142	0	2143	2144	2145	0	2146	0	2147	2148	2149	0	2150	0	2151	2152	2153	0	2154	0	2155	2156	2157	0	2158	0	2159	2160	2161	0	2162	0	2163	2164
0	2165	0	2166	0	0	2167	0	2168	0	0	0	2169	0	2170	0	0	0	2171	0	2172	0	0	0	2173	0	2174	0	0	0	2175	0	2176	0	0	0	2177	0	2178	0	0	0	2179	0	2180	0	0	0	2181	0	2182	0	0	0	2183	0	2184	0	0	0	2185	0	2186	0	0	0	2187	0	2188	0	0	0	2189	0	2190	0	0	0	2191	0	2192	0	0	0	2193	0	2194	0	0	0	2195	0	2196	0	0
0	0	2197	0	2198	0	0	2199	0	2200	0	0	0	2201	0	2202	0	0	0	2203	0	2204	0	0	0	2205	0	2206	0	0	0	2207	0	2208	0	0	0	2209	0	2210	0	0	0	2211	0	2212	0	0	0	2213	0	2214	0	0	0	2215	0	2216	0	0	0	2217	0	2218	0	0	0	2219	0	2220	0	0	0	2221	0	2222	0	0	0	2223	0	2224	0	0	0	2225	0	2226	0	0	0	2227	0	2228	0
0	2229	0	2230	0	0	2231	0	2232	0	0	0	2233	0	2234	0	0	0	2235	0	2236	0	0	0	2237	0	2238	0	0	0	2239	0	2240	0	0	0	2241	0	2242	0	0	0	2243	0	2244	0	0	0	2245	0	2246	0	0	0	2247	0	2248	0	0	0	2249	0	2250	0	0	0	2251	0	2252	0	0	0	2253	0	2254	0	0	0	2255	0	2256	0	0	0	2257	0	2258	0	0	0	2259	0	2260	0	0
0	2261	0	0	0	0	2262	0	0	0	0	0	2263	0	0	0	0	0	2264	0	0	0	0	0	2265	0	0	0	0	0	2266	0	0	0	0	0	2267	0	0	0	0	0	2268	0	0	0	0	0	2269	0	0	0	0	0	2270	0	0	0	0	0	2271	0	0	0	0	0	2272	0	0	0	0	0	2273	0	0	0	0	0	2274	0	0	0	0	0	2275	0	0	0	0	0	2276	0	0	0	0
0	2277	0	0	0	0	2278	0	0	0	0	0	2279	0	0	0	0	0	2280	0	0	0	0	0	2281	0	0	0	0	0	2282	0	0	0	0	0	2283	0	0	0	0	0	2284	0	0	0	0	0	2285	0	0	0	0	0	2286	0	0	0	0	0	2287	0	0	0	0	0	2288	0	0	0	0	0	2289	0	0	0	0	0	2290	0	0	0	0	0	2291	0	0	0	0	0	2292	0	0	0	0
2293	0	2294	0	2295	2296	0	2297	0	2298	2299	2300	0	2301	0	2302	2303	2304	0	2305	0	2306	2307	2308	0	2309	0	2310	2311	2312	0	2313	0	2314	2315	2316	0	2317	0	2318	2319	2320	0	2321	0	2322	2323	2324	0	2325	0	2326	2327	2328	0	2329	0	2330	2331	2332	0	2333	0	2334	2335	2336	0	2337	0	2338	2339	2340	0	2341	0	2342	2343	2344	0	2345	0	2346	2347	2348	0	2349	0	2350	2351	2352	0	2353	0	2354	2355
0	2356	0	2357	0	0	2358	0	2359	0	0	0	2360	0	2361	0	0	0	2362	0	2363	0	0	0	2364	0	2365	0	0	0	2366	0	2367	0	0	0	2368	0	2369	0	0	0	2370	0	2371	0	0	0	2372	0	2373	0	0	0	2374	0	2375	0	0	0	2376	0	2377	0	0	0	2378	0	2379	0	0	0	2380	0	2381	0	0	0	2382	0	2383	0	0	0	2384	0	2385	0	0	0	2386	0	2387	0	0
0	0	2388	0	2389	0	0	2390	0	2391	0	0	0	2392	0	2393	0	0	0	2394	0	2395	0	0	0	2396	0	2397	0	0	0	2398	0	2399	0	0	0	2400	0	2401	0	0	0	2402	0	2403	0	0	0	2404	0	2405	0	0	0	2406	0	2407	0	0	0	2408	0	2409	0	0	0	2410	0	2411	0	0	0	2412	0	2413	0	0	0	2414	0	2415	0	0	0	2416	0	2417	0	0	0	2418	0	2419	0
0	2420	0	2421	0	0	2422	0	2423	0	0	0	2424	0	2425	0	0	0	2426	0	2427	0	0	0	2428	0	2429	0	0	0	2430	0	2431	0	0	0	2432	0	2433	0	0	0	2434	0	2435	0	0	0	2436	0	2437	0	0	0	2438	0	2439	0	0	0	2440	0	2441	0	0	0	2442	0	2443	0	0	0	2444	0	2445	0	0	0	2446	0	2447	0	0	0	2448	0	2449	0	0	0	2450	0	2451	0	0
0	2452	0	0	0	0	2453	0	0	0	0	0	2454	0	0	0	0	0	2455	0	0	0	0	0	2456	0	0	0	0	0	2457	0	0	0	0	0	2458	0	0	0	0	0	2459	0	0	0	0	0	2460	0	0	0	0	0	2461	0	0	0	0	0	2462	0	0	0	0	0	2463	0	0	0	0	0	2464	0	0	0	0	0	2465	0	0	0	0	0	2466	0	0	0	0	0	2467	0	0	0	0
0	2468	0	0	0	0	2469	0	0	0	0	0	2470	0	0	0	0	0	2471	0	0	0	0	0	2472	0	0	0	0	0	2473	0	0	0	0	0	2474	0	0	0	0	0	2475	0	0	0	0	0	2476	0	0	0	0	0	2477	0	0	0	0	0	2478	0	0	0	0	0	2479	0	0	0	0	0	2480	0	0	0	0	0	2481	0	0	0	0	0	2482	0	0	0	0	0	2483	0	0	0	0
2484	0	2485	0	2486	2487	0	2488	0	2489	2490	2491	0	2492	0	2493	2494	2495	0	2496	0	2497	2498	2499	0	2500	0	2501	2502	2503	0	2504	0	2505	2506	2507	0	2508	0	2509	2510	2511	0	2512	0	2513	2514	2515	0	2516	0	2517	2518	2519	0	2520	0	2521	2522	2523	0	2524	0	2525	2526	2527	0	2528	0	2529	2530	2531	0	2532	0	2533	2534	2535	0	2536	0	2537	2538	2539	0	2540	0	2541	2542	2543	0	2544	0	2545	2546
0	2547	0	2548	0	0	2549	0	2550	0	0	0	2551	0	2552	0	0	0	2553	0	2554	0	0	0	2555	0	2556	0	0	0	2557	0	2558	0	0	0	2559	0	2560	0	0	0	2561	0	2562	0	0	0	2563	0	2564	0	0	0	2565	0	2566	0	0	0	2567	0	2568	0	0	0	2569	0	2570	0	0	0	2571	0	2572	0	0	0	2573	0	2574	0	0	0	2575	0	2576	0	0	0	2577	0	2578	0	0
0	0	2579	0	2580	0	0	2581	0	2582	0	0	0	2583	0	2584	0	0	0	2585	0	2586	0	0	0	2587	0	2588	0	0	0	2589	0	2590	0	0	0	2591	0	2592	0	0	0	2593	0	2594	0	0	0	2595	0	2596	0	0	0	2597	0	2598	0	0	0	2599	0	2600	0	0	0	2601	0	2602	0	0	0	2603	0	2604	0	0	0	2605	0	2606	0	0	0	2607	0	2608	0	0	0	2609	0	2610	0
0	2611	0	2612	0	0	2613	0	2614	0	0	0	2615	0	2616	0	0	0	2617	0	2618	0	0	0	2619	0	2620	0	0	0	2621	0	2622	0	0	0	2623	0	2624	0	0	0	2625	0	2626	0	0	0	2627	0	2628	0	0	0	2629	0	2630	0	0	0	2631	0	2632	0	0	0	2633	0	2634	0	0	0	2635	0	2636	0	0	0	2637	0	2638	0	0	0	2639	0	2640	0	0	0	2641	0	2642	0	0
0	2643	0	0	0	0	2644	0	0	0	0	0	2645	0	0	0	0	0	2646	0	0	0	0	0	2647	0	0	0	0	0	2648	0	0	0	0	0	2649	0	0	0	0	0	2650	0	0	0	0	0	2651	0	0	0	0	0	2652	0	0	0	0	0	2653	0	0	0	0	0	2654	0	0	0	0	0	2655	0	0	0	0	0	2656	0	0	0	0	0	2657	0	0	0	0	0	2658	0	0	0	0
0	2659	0	0	0	0	2660	0	0	0	0	0	2661	0	0	0	0	0	2662	0	0	0	0	0	2663	0	0	0	0	0	2664	0	0	0	0	0	2665	0	0	0	0	0	2666	0	0	0	0	0	2667	0	0	0	0	0	2668	0	0	0	0	0	2669	0	0	0	0	0	2670	0	0	0	0	0	2671	0	0	0	0	0	2672	0	0	0	0	0	2673	0	0	0	0	0	2674	0	0	0	0
2675	0	2676	0	2677	2678	0	2679	0	2680	2681	2682	0	2683	0	2684	2685	2686	0	2687	0	2688	2689	2690	0	2691	0	2692	2693	2694	0	2695	0	2696	2697	2698	0	2699	0	2700	2701	2702	0	2703	0	2704	2705	2706	0	2707	0	2708	2709	2710	0	2711	0	2712	2713	2714	0	2715	0	2716	2717	2718	0	2719	0	2720	2721	2722	0	2723	0	2724	2725	2726	0	2727	0	2728	2729	2730	0	2731	0	2732	2733	2734	0	2735	0	2736	2737
0	2738	0	2739	0	0	2740	0	2741	0	0	0	2742	0	2743	0	0	0	2744	0	2745	0	0	0	2746	0	2747	0	0	0	2748	0	2749	0	0	0	2750	0	2751	0	0	0	2752	0	2753	0	0	0	2754	0	2755	0	0	0	2756	0	2757	0	0	0	2758	0	2759	0	0	0	2760	0	2761	0	0	0	2762	0	2763	0	0	0	2764	0	2765	0	0	0	2766	0	2767	0	0	0	2768	0	2769	0	0
0	0	2770	0	2771	0	0	2772	0	2773	0	0	0	2774	0	2775	0	0	0	2776	0	2777	0	0	0	2778	0	2779	0	0	0	2780	0	2781	0	0	0	2782	0	2783	0	0	0	2784	0	2785	0	0	0	2786	0	2787	0	0	0	2788	0	2789	0	0	0	2790	0	2791	0	0	0	2792	0	2793	0	0	0	2794	0	2795	0	0	0	2796	0	2797	0	0	0	2798	0	2799	0	0	0	2800	0	2801	0
0	2802	0	2803	0	0	2804	0	2805	0	0	0	2806	0	2807	0	0	0	2808	0	2809	0	0	0	2810	0	2811	0	0	0	2812	0	2813	0	0	0	2814	0	2815	0	0	0	2816	0	2817	0	0	0	2818	0	2819	0	0	0	2820	0	2821	0	0	0	2822	0	2823	0	0	0	2824	0	2825	0	0	0	2826	0	2827	0	0	0	2828	0	2829	0	0	0	2830	0	2831	0	0	0	2832	0	2833	0	0
0	2834	0	0	0	0	2835	0	0	0	0	0	2836	0	0	0	0	0	2837	0	0	0	0	0	2838	0	0	0	0	0	2839	0	0	0	0	0	2840	0	0	0	0	0	2841	0	0	0	0	0	2842	0	0	0	0	0	2843	0	0	0	0	0	2844	0	0	0	0	0	2845	0	0	0	0	0	2846	0	0	0	0	0	2847	0	0	0	0	0	2848	0	0	0	0	0	2849	0	0	0	0
0	2850	0	0	0	0	2851	0	0	0	0	0	2852	0	0	0	0	0	2853	0	0	0	0	0	2854	0	0	0	0	0	2855	0	0	0	0	0	2856	0	0	0	0	0	2857	0	0	0	0	0	2858	0	0	0	0	0	2859	0	0	0	0	0	2860	0	0	0	0	0	2861	0	0	0	0	0	2862	0	0	0	0	0	2863	0	0	0	0	0	2864	0	0	0	0	0	2865	0	0	0	0
2866	0	2867	0	2868	2869	0	2870	0	2871	2872	2873	0	2874	0	2875	2876	2877	0	2878	0	2879	2880	2881	0	2882	0	2883	2884	2885	0	2886	0	2887	2888	2889	0	2890	0	2891	2892	2893	0	2894	0	2895	2896	2897	0	2898	0	2899	2900	2901	0	2902	0	2903	2904	2905	0	2906	0	2907	2908	2909	0	2910	0	2911	2912	2913	0	2914	0	2915	2916	2917	0	2918	0	2919	2920	2921	0	2922	0	2923	2924	2925	0	2926	0	2927	2928
0	2929	0	2930	0	0	2931	0	2932	0	0	0	2933	0	2934	0	0	0	2935	0	2936	0	0	0	2937	0	2938	0	0	0	2939	0	2940	0	0	0	2941	0	2942	0	0	0	2943	0	2944	0	0	0	2945	0	2946	0	0	0	2947	0	2948	0	0	0	2949	0	2950	0	0	0	2951	0	2952	0	0	0	2953	0	2954	0	0	0	2955	0	2956	0	0	0	2957	0	2958	0	0	0	2959	0	2960	0	0
0	0	2961	0	2962	0	0	2963	0	2964	0	0	0	2965	0	2966	0	0	0	2967	0	2968	0	0	0	2969	0	2970	0	0	0	2971	0	2972	0	0	0	2973	0	2974	0	0	0	2975	0	2976	0	0	0	2977	0	2978	0	0	0	2979	0	2980	0	0	0	2981	0	2982	0	0	0	2983	0	2984	0	0	0	2985	0	2986	0	0	0	2987	0	2988	0	0	0	2989	0	2990	0	0	0	2991	0	2992	0
0	2993	0	2994	0	0	2995	0	2996	0	0	0	2997	0	2998	0	0	0	2999	0	3000	0	0	0	3001	0	3002	0	0	0	3003	0	3004	0	0	0	3005	0	3006	0	0	0	3007	0	3008	0	0	0	3009	0	3010	0	0	0	3011	0	3012	0	0	0	3013	0	3014	0	0	0	3015	0	3016	0	0	0	3017	0	3018	0	0	0	3019	0	3020	0	0	0	3021	0	3022	0	0	0	3023	0	3024	0	0
0	3025	0	0	0	0	3026	0	0	0	0	0	3027	0	0	0	0	0	3028	0	0	0	0	0	3029	0	0	0	0	0	3030	0	0	0	0	0	3031	0	0	0	0	0	3032	0	0	0	0	0	3033	0	0	0	0	0	3034	0	0	0	0	0	3035	0	0	0	0	0	3036	0	0	0	0	0	3037	0	0	0	0	0	3038	0	0	0	0	0	3039	0	0	0	0	0	3040	0	0	0	0

==> anc/TricriticalIsing_Data/Tricrit_SigPrimeMatDescL_Ncut15.dat <==
0	0	0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16	0	0
0	0	17	0	18	0	0	19	0	20	0	0	0	21	0	22	0	0	0	23	0	24	0	0	0	25	0	26	0	0	0	27	0	28	0	0	0	29	0	30	0	0	0	31	0	32	0	0	0	33	0	34	0	0	0	35	0	36	0	0	0	37	0	38	0	0	0	39	0	40	0	0	0	41	0	42	0	0	0	43	0	44	0	0	0	45	0	46	0	0	0	47	0	48	0
0	49	0	0	0	0	50	0	0	0	0	0	51	0	0	0	0	0	52	0	0	0	0	0	53	0	0	0	0	0	54	0	0	0	0	0	55	0	0	0	0	0	56	0	0	0	0	0	57	0	0	0	0	0	58	0	0	0	0	0	59	0	0	0	0	0	60	0	0	0	0	0	61	0	0	0	0	0	62	0	0	0	0	0	63	0	0	0	0	0	64	0	0	0	0
65	0	0	0	0	66	0	0	0	0	67	68	0	0	0	0	69	70	0	0	0	0	71	72	0	0	0	0	73	74	0	0	0	0	75	76	0	0	0	0	77	78	0	0	0	0	79	80	0	0	0	0	81	82	0	0	0	0	83	84	0	0	0	0	85	86	0	0	0	0	87	88	0	0	0	0	89	90	0	0	0	0	91	92	0	0	0	0	93	94	0	0	0	0	95
0	96	0	0	0	0	97	0	0	0	0	0	98	0	0	0	0	0	99	0	0	0	0	0	100	0	0	0	0	0	101	0	0	0	0	0	102	0	0	0	0	0	103	0	0	0	0	0	104	0	0	0	0	0	105	0	0	0	0	0	106	0	0	0	0	0	107	0	0	0	0	0	108	0	0	0	0	0	109	0	0	0	0	0	110	0	0	0	0	0	111	0	0	0	0
0	0	0	112	0	0	0	0	113	0	0	0	0	0	114	0	0	0	0	0	115	0	0	0	0	0	116	0	0	0	0	0	117	0	0	0	0	0	118	0	0	0	0	0	119	0	0	0	0	0	120	0	0	0	0	0	121	0	0	0	0	0	122	0	0	0	0	0	123	0	0	0	0	0	124	0	0	0	0	0	125	0	0	0	0	0	126	0	0	0	0	0	127	0	0
0	0	128	0	129	0	0	130	0	131	0	0	0	132	0	133	0	0	0	134	0	135	0	0	0	136	0	137	0	0	0	138	0	139	0	0	0	140	0	141	0	0	0	142	0	143	0	0	0	144	0	145	0	0	0	146	0	147	0	0	0	148	0	149	0	0	0	150	0	151	0	0	0	152	0	153	0	0	0	154	0	155	0	0	0	156	0	157	0	0	0	158	0	159	0
0	160	0	0	0	0	161	0	0	0	0	0	162	0	0	0	0	0	163	0	0	0	0	0	164	0	0	0	0	0	165	0	0	0	0	0	166	0	0	0	0	0	167	0	0	0	0	0	168	0	0	0	0	0	169	0	0	0	0	0	170	0	0	0	0	0	171	0	0	0	0	0	172	0	0	0	0	0	173	0	0	0	0	0	174	0	0	0	0	0	175	0	0	0	0
176	0	0	0	0	177	0	0	0	0	178	179	0	0	0	0	180	181	0	0	0	0	182	183	0	0	0	0	184	185	0	0	0	0	186	187	0	0	0	0	188	189	0	0	0	0	190	191	0	0	0	0	192	193	0	0	0	0	194	195	0	0	0	0	196	197	0	0	0	0	198	199	0	0	0	0	200	201	0	0	0	0	202	203	0	0	0	0	204	205	0	0	0	0	206
0	207	0	0	0	0	208	0	0	0	0	0	209	0	0	0	0	0	210	0	0	0	0	0	211	0	0	0	0	0	212	0	0	0	0	0	213	0	0	0	0	0	214	0	0	0	0	0	215	0	0	0	0	0	216	0	0	0	0	0	217	0	0	0	0	0	218	0	0	0	0	0	219	0	0	0	0	0	220	0	0	0	0	0	221	0	0	0	0	0	222	0	0	0	0
0	0	0	223	0	0	0	0	224	0	0	0	0	0	225	0	0	0	0	0	226	0	0	0	0	0	227	0	0	0	0	0	228	0	0	0	0	0	229	0	0	0	0	0	230	0	0	0	0	0	231	0	0	0	0	0	232	0	0	0	0	0	233	0	0	0	0	0	234	0	0	0	0	0	235	0	0	0	0	0	236	0	0	0	0	0	237	0	0	0	0	0	238	0	0
0	0	0	239	0	0	0	0	240	0	0	0	0	0	241	0	0	0	0	0	242	0	0	0	0	0	243	0	0	0	0	0	244	0	0	0	0	0	245	0	0	0	0	0	246	0	0	0	0	0	247	0	0	0	0	0	248	0	0	0	0	0	249	0	0	0	0	0	250	0	0	0	0	0	251	0	0	0	0	0	252	0	0	0	0	0	253	0	0	0	0	0	254	0	0
0	0	255	0	256	0	0	257	0	258	0	0	0	259	0	260	0	0	0	261	0	262	0	0	0	263	0	264	0	0	0	265	0	266	0	0	0	267	0	268	0	0	0	269	0	270	0	0	0	271	0	272	0	0	0	273	0	274	0	0	0	275	0	276	0	0	0	277	0	278	0	0	0	279	0	280	0	0	0	281	0	282	0	0	0	283	0	284	0	0	0	285	0	286	0
0	287	0	0	0	0	288	0	0	0	0	0	289	0	0	0	0	0	290	0	0	0	0	0	291	0	0	0	0	0	292	0	0	0	0	0	293	0	0	0	0	0	294	0	0	0	0	0	295	0	0	0	0	0	296	0	0	0	0	0	297	0	0	0	0	0	298	0	0	0	0	0	299	0	0	0	0	0	300	0	0	0	0	0	301	0	0	0	0	0	302	0	0	0	0
303	0	0	0	0	304	0	0	0	0	305	306	0	0	0	0	307	308	0	0	0	0	309	310	0	0	0	0	311	312	0	0	0	0	313	314	0	0	0	0	315	316	0	0	0	0	317	318	0	0	0	0	319	320	0	0	0	0	321	322	0	0	0	0	323	324	0	0	0	0	325	326	0	0	0	0	327	328	0	0	0	0	329	330	0	0	0	0	331	332	0	0	0	0	333
0	334	0	0	0	0	335	0	0	0	0	0	336	0	0	0	0	0	337	0	0	0	0	0	338	0	0	0	0	0	339	0	0	0	0	0	340	0	0	0	0	0	341	0	0	0	0	0	342	0	0	0	0	0	343	0	0	0	0	0	344	0	0	0	0	0	345	0	0	0	0	0	346	0	0	0	0	0	347	0	0	0	0	0	348	0	0	0	0	0	349	0	0	0	0
0	0	0	350	0	0	0	0	351	0	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0	365	0	0
0	0	0	366	0	0	0	0	367	0	0	0	0	0	368	0	0	0	0	0	369	0	0	0	0	0	370	0	0	0	0	0	371	0	0	0	0	0	372	0	0	0	0	0	373	0	0	0	0	0	374	0	0	0	0	0	375	0	0	0	0	0	376	0	0	0	0	0	377	0	0	0	0	0	378	0	0	0	0	0	379	0	0	0	0	0	380	0	0	0	0	0	381	0	0
0	0	382	0	383	0	0	384	0	385	0	0	0	386	0	387	0	0	0	388	0	389	0	0	0	390	0	391	0	0	0	392	0	393	0	0	0	394	0	395	0	0	0	396	0	397	0	0	0	398	0	399	0	0	0	400	0	401	0	0	0	402	0	403	0	0	0	404	0	405	0	0	0	406	0	407	0	0	0	408	0	409	0	0	0	410	0	411	0	0	0	412	0	413	0
0	414	0	0	0	0	415	0	0	0	0	0	416	0	0	0	0	0	417	0	0	0	0	0	418	0	0	0	0	0	419	0	0	0	0	0	420	0	0	0	0	0	421	0	0	0	0	0	422	0	0	0	0	0	423	0	0	0	0	0	424	0	0	0	0	0	425	0	0	0	0	0	426	0	0	0	0	0	427	0	0	0	0	0	428	0	0	0	0	0	429	0	0	0	0
430	0	0	0	0	431	0	0	0	0	432	433	0	0	0	0	434	435	0	0	0	0	436	437	0	0	0	0	438	439	0	0	0	0	440	441	0	0	0	0	442	443	0	0	0	0	444	445	0	0	0	0	446	447	0	0	0	0	448	449	0	0	0	0	450	451	0	0	0	0	452	453	0	0	0	0	454	455	0	0	0	0	456	457	0	0	0	0	458	459	0	0	0	0	460
0	461	0	0	0	0	462	0	0	0	0	0	463	0	0	0	0	0	464	0	0	0	0	0	465	0	0	0	0	0	466	0	0	0	0	0	467	0	0	0	0	0	468	0	0	0	0	0	469	0	0	0	0	0	470	0	0	0	0	0	471	0	0	0	0	0	472	0	0	0	0	0	473	0	0	0	0	0	474	0	0	0	0	0	475	0	0	0	0	0	476	0	0	0	0
0	0	0	477	0	0	0	0	478	0	0	0	0	0	479	0	0	0	0	0	480	0	0	0	0	0	481	0	0	0	0	0	482	0	0	0	0	0	483	0	0	0	0	0	484	0	0	0	0	0	485	0	0	0	0	0	486	0	0	0	0	0	487	0	0	0	0	0	488	0	0	0	0	0	489	0	0	0	0	0	490	0	0	0	0	0	491	0	0	0	0	0	492	0	0
0	0	0	493	0	0	0	0	494	0	0	0	0	0	495	0	0	0	0	0	496	0	0	0	0	0	497	0	0	0	0	0	498	0	0	0	0	0	499	0	0	0	0	0	500	0	0	0	0	0	501	0	0	0	0	0	502	0	0	0	0	0	503	0	0	0	0	0	504	0	0	0	0	0	505	0	0	0	0	0	506	0	0	0	0	0	507	0	0	0	0	0	508	0	0
0	0	509	0	510	0	0	511	0	512	0	0	0	513	0	514	0	0	0	515	0	516	0	0	0	517	0	518	0	0	0	519	0	520	0	0	0	521	0	522	0	0	0	523	0	524	0	0	0	525	0	526	0	0	0	527	0	528	0	0	0	529	0	530	0	0	0	531	0	532	0	0	0	533	0	534	0	0	0	535	0	536	0	0	0	537	0	538	0	0	0	539	0	540	0
0	541	0	0	0	0	542	0	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0	555	0	0	0	0	0	556	0	0	0	0
557	0	0	0	0	558	0	0	0	0	559	560	0	0	0	0	561	562	0	0	0	0	563	564	0	0	0	0	565	566	0	0	0	0	567	568	0	0	0	0	569	570	0	0	0	0	571	572	0	0	0	0	573	574	0	0	0	0	575	576	0	0	0	0	577	578	0	0	0	0	579	580	0	0	0	0	581	582	0	0	0	0	583	584	0	0	0	0	585	586	0	0	0	0	587
0	588	0	0	0	0	589	0	0	0	0	0	590	0	0	0	0	0	591	0	0	0	0	0	592	0	0	0	0	0	593	0	0	0	0	0	594	0	0	0	0	0	595	0	0	0	0	0	596	0	0	0	0	0	597	0	0	0	0	0	598	0	0	0	0	0	599	0	0	0	0	0	600	0	0	0	0	0	601	0	0	0	0	0	602	0	0	0	0	0	603	0	0	0	0
0	0	0	604	0	0	0	0	605	0	0	0	0	0	606	0	0	0	0	0	607	0	0	0	0	0	608	0	0	0	0	0	609	0	0	0	0	0	610	0	0	0	0	0	611	0	0	0	0	0	612	0	0	0	0	0	613	0	0	0	0	0	614	0	0	0	0	0	615	0	0	0	0	0	616	0	0	0	0	0	617	0	0	0	0	0	618	0	0	0	0	0	619	0	0
0	0	0	620	0	0	0	0	621	0	0	0	0	0	622	0	0	0	0	0	623	0	0	0	0	0	624	0	0	0	0	0	625	0	0	0	0	0	626	0	0	0	0	0	627	0	0	0	0	0	628	0	0	0	0	0	629	0	0	0	0	0	630	0	0	0	0	0	631	0	0	0	0	0	632	0	0	0	0	0	633	0	0	0	0	0	634	0	0	0	0	0	635	0	0
0	0	636	0	637	0	0	638	0	639	0	0	0	640	0	641	0	0	0	642	0	643	0	0	0	644	0	645	0	0	0	646	0	647	0	0	0	648	0	649	0	0	0	650	0	651	0	0	0	652	0	653	0	0	0	654	0	655	0	0	0	656	0	657	0	0	0	658	0	659	0	0	0	660	0	661	0	0	0	662	0	663	0	0	0	664	0	665	0	0	0	666	0	667	0
0	668	0	0	0	0	669	0	0	0	0	0	670	0	0	0	0	0	671	0	0	0	0	0	672	0	0	0	0	0	673	0	0	0	0	0	674	0	0	0	0	0	675	0	0	0	0	0	676	0	0	0	0	0	677	0	0	0	0	0	678	0	0	0	0	0	679	0	0	0	0	0	680	0	0	0	0	0	681	0	0	0	0	0	682	0	0	0	0	0	683	0	0	0	0
684	0	0	0	0	685	0	0	0	0	686	687	0	0	0	0	688	689	0	0	0	0	690	691	0	0	0	0	692	693	0	0	0	0	694	695	0	0	0	0	696	697	0	0	0	0	698	699	0	0	0	0	700	701	0	0	0	0	702	703	0	0	0	0	704	705	0	0	0	0	706	707	0	0	0	0	708	709	0	0	0	0	710	711	0	0	0	0	712	713	0	0	0	0	714
0	715	0	0	0	0	716	0	0	0	0	0	717	0	0	0	0	0	718	0	0	0	0	0	719	0	0	0	0	0	720	0	0	0	0	0	721	0	0	0	0	0	722	0	0	0	0	0	723	0	0	0	0	0	724	0	0	0	0	0	725	0	0	0	0	0	726	0	0	0	0	0	727	0	0	0	0	0	728	0	0	0	0	0	729	0	0	0	0	0	730	0	0	0	0
0	0	0	731	0	0	0	0	732	0	0	0	0	0	733	0	0	0	0	0	734	0	0	0	0	0	735	0	0	0	0	0	736	0	0	0	0	0	737	0	0	0	0	0	738	0	0	0	0	0	739	0	0	0	0	0	740	0	0	0	0	0	741	0	0	0	0	0	742	0	0	0	0	0	743	0	0	0	0	0	744	0	0	0	0	0	745	0	0	0	0	0	746	0	0
0	0	0	747	0	0	0	0	748	0	0	0	0	0	749	0	0	0	0	0	750	0	0	0	0	0	751	0	0	0	0	0	752	0	0	0	0	0	753	0	0	0	0	0	754	0	0	0	0	0	755	0	0	0	0	0	756	0	0	0	0	0	757	0	0	0	0	0	758	0	0	0	0	0	759	0	0	0	0	0	760	0	0	0	0	0	761	0	0	0	0	0	762	0	0
0	0	763	0	764	0	0	765	0	766	0	0	0	767	0	768	0	0	0	769	0	770	0	0	0	771	0	772	0	0	0	773	0	774	0	0	0	775	0	776	0	0	0	777	0	778	0	0	0	779	0	780	0	0	0	781	0	782	0	0	0	783	0	784	0	0	0	785	0	786	0	0	0	787	0	788	0	0	0	789	0	790	0	0	0	791	0	792	0	0	0	793	0	794	0
0	795	0	0	0	0	796	0	0	0	0	0	797	0	0	0	0	0	798	0	0	0	0	0	799	0	0	0	0	0	800	0	0	0	0	0	801	0	0	0	0	0	802	0	0	0	0	0	803	0	0	0	0	0	804	0	0	0	0	0	805	0	0	0	0	0	806	0	0	0	0	0	807	0	0	0	0	0	808	0	0	0	0	0	809	0	0	0	0	0	810	0	0	0	0
811	0	0	0	0	812	0	0	0	0	813	814	0	0	0	0	815	816	0	0	0	0	817	818	0	0	0	0	819	820	0	0	0	0	821	822	0	0	0	0	823	824	0	0	0	0	825	826	0	0	0	0	827	828	0	0	0	0	829	830	0	0	0	0	831	832	0	0	0	0	833	834	0	0	0	0	835	836	0	0	0	0	837	838	0	0	0	0	839	840	0	0	0	0	841
0	842	0	0	0	0	843	0	0	0	0	0	844	0	0	0	0	0	845	0	0	0	0	0	846	0	0	0	0	0	847	0	0	0	0	0	848	0	0	0	0	0	849	0	0	0	0	0	850	0	0	0	0	0	851	0	0	0	0	0	852	0	0	0	0	0	853	0	0	0	0	0	854	0	0	0	0	0	855	0	0	0	0	0	856	0	0	0	0	0	857	0	0	0	0
0	0	0	858	0	0	0	0	859	0	0	0	0	0	860	0	0	0	0	0	861	0	0	0	0	0	862	0	0	0	0	0	863	0	0	0	0	0	864	0	0	0	0	0	865	0	0	0	0	0	866	0	0	0	0	0	867	0	0	0	0	0	868	0	0	0	0	0	869	0	0	0	0	0	870	0	0	0	0	0	871	0	0	0	0	0	872	0	0	0	0	0	873	0	0
0	0	0	874	0	0	0	0	875	0	0	0	0	0	876	0	0	0	0	0	877	0	0	0	0	0	878	0	0	0	0	0	879	0	0	0	0	0	880	0	0	0	0	0	881	0	0	0	0	0	882	0	0	0	0	0	883	0	0	0	0	0	884	0	0	0	0	0	885	0	0	0	0	0	886	0	0	0	0	0	887	0	0	0	0	0	888	0	0	0	0	0	889	0	0
0	0	890	0	891	0	0	892	0	893	0	0	0	894	0	895	0	0	0	896	0	897	0	0	0	898	0	899	0	0	0	900	0	901	0	0	0	902	0	903	0	0	0	904	0	905	0	0	0	906	0	907	0	0	0	908	0	909	0	0	0	910	0	911	0	0	0	912	0	913	0	0	0	914	0	915	0	0	0	916	0	917	0	0	0	918	0	919	0	0	0	920	0	921	0
0	922	0	0	0	0	923	0	0	0	0	0	924	0	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0	935	0	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0
938	0	0	0	0	939	0	0	0	0	940	941	0	0	0	0	942	943	0	0	0	0	944	945	0	0	0	0	946	947	0	0	0	0	948	949	0	0	0	0	950	951	0	0	0	0	952	953	0	0	0	0	954	955	0	0	0	0	956	957	0	0	0	0	958	959	0	0	0	0	960	961	0	0	0	0	962	963	0	0	0	0	964	965	0	0	0	0	966	967	0	0	0	0	968
0	969	0	0	0	0	970	0	0	0	0	0	971	0	0	0	0	0	972	0	0	0	0	0	973	0	0	0	0	0	974	0	0	0	0	0	975	0	0	0	0	0	976	0	0	0	0	0	977	0	0	0	0	0	978	0	0	0	0	0	979	0	0	0	0	0	980	0	0	0	0	0	981	0	0	0	0	0	982	0	0	0	0	0	983	0	0	0	0	0	984	0	0	0	0
0	0	0	985	0	0	0	0	986	0	0	0	0	0	987	0	0	0	0	0	988	0	0	0	0	0	989	0	0	0	0	0	990	0	0	0	0	0	991	0	0	0	0	0	992	0	0	0	0	0	993	0	0	0	0	0	994	0	0	0	0	0	995	0	0	0	0	0	996	0	0	0	0	0	997	0	0	0	0	0	998	0	0	0	0	0	999	0	0	0	0	0	1000	0	0
0	0	0	1001	0	0	0	0	1002	0	0	0	0	0	1003	0	0	0	0	0	1004	0	0	0	0	0	1005	0	0	0	0	0	1006	0	0	0	0	0	1007	0	0	0	0	0	1008	0	0	0	0	0	1009	0	0	0	0	0	1010	0	0	0	0	0	1011	0	0	0	0	0	1012	0	0	0	0	0	1013	0	0	0	0	0	1014	0	0	0	0	0	1015	0	0	0	0	0	1016	0	0
0	0	1017	0	1018	0	0	1019	0	1020	0	0	0	1021	0	1022	0	0	0	1023	0	1024	0	0	0	1025	0	1026	0	0	0	1027	0	1028	0	0	0	1029	0	1030	0	0	0	1031	0	1032	0	0	0	1033	0	1034	0	0	0	1035	0	1036	0	0	0	1037	0	1038	0	0	0	1039	0	1040	0	0	0	1041	0	1042	0	0	0	1043	0	1044	0	0	0	1045	0	1046	0	0	0	1047	0	1048	0
0	1049	0	0	0	0	1050	0	0	0	0	0	1051	0	0	0	0	0	1052	0	0	0	0	0	1053	0	0	0	0	0	1054	0	0	0	0	0	1055	0	0	0	0	0	1056	0	0	0	0	0	1057	0	0	0	0	0	1058	0	0	0	0	0	1059	0	0	0	0	0	1060	0	0	0	0	0	1061	0	0	0	0	0	1062	0	0	0	0	0	1063	0	0	0	0	0	1064	0	0	0	0
1065	0	0	0	0	1066	0	0	0	0	1067	1068	0	0	0	0	1069	1070	0	0	0	0	1071	1072	0	0	0	0	1073	1074	0	0	0	0	1075	1076	0	0	0	0	1077	1078	0	0	0	0	1079	1080	0	0	0	0	1081	1082	0	0	0	0	1083	1084	0	0	0	0	1085	1086	0	0	0	0	1087	1088	0	0	0	0	1089	1090	0	0	0	0	1091	1092	0	0	0	0	1093	1094	0	0	0	0	1095
0	1096	0	0	0	0	1097	0	0	0	0	0	1098	0	0	0	0	0	1099	0	0	0	0	0	1100	0	0	0	0	0	1101	0	0	0	0	0	1102	0	0	0	0	0	1103	0	0	0	0	0	1104	0	0	0	0	0	1105	0	0	0	0	0	1106	0	0	0	0	0	1107	0	0	0	0	0	1108	0	0	0	0	0	1109	0	0	0	0	0	1110	0	0	0	0	0	1111	0	0	0	0
0	0	0	1112	0	0	0	0	1113	0	0	0	0	0	1114	0	0	0	0	0	1115	0	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0	1125	0	0	0	0	0	1126	0	0	0	0	0	1127	0	0
0	0	0	1128	0	0	0	0	1129	0	0	0	0	0	1130	0	0	0	0	0	1131	0	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140	0	0	0	0	0	1141	0	0	0	0	0	1142	0	0	0	0	0	1143	0	0
0	0	1144	0	1145	0	0	1146	0	1147	0	0	0	1148	0	1149	0	0	0	1150	0	1151	0	0	0	1152	0	1153	0	0	0	1154	0	1155	0	0	0	1156	0	1157	0	0	0	1158	0	1159	0	0	0	1160	0	1161	0	0	0	1162	0	1163	0	0	0	1164	0	1165	0	0	0	1166	0	1167	0	0	0	1168	0	1169	0	0	0	1170	0	1171	0	0	0	1172	0	1173	0	0	0	1174	0	1175	0
0	1176	0	0	0	0	1177	0	0	0	0	0	1178	0	0	0	0	0	1179	0	0	0	0	0	1180	0	0	0	0	0	1181	0	0	0	0	0	1182	0	0	0	0	0	1183	0	0	0	0	0	1184	0	0	0	0	0	1185	0	0	0	0	0	1186	0	0	0	0	0	1187	0	0	0	0	0	1188	0	0	0	0	0	1189	0	0	0	0	0	1190	0	0	0	0	0	1191	0	0	0	0
1192	0	0	0	0	1193	0	0	0	0	1194	1195	0	0	0	0	1196	1197	0	0	0	0	1198	1199	0	0	0	0	1200	1201	0	0	0	0	1202	1203	0	0	0	0	1204	1205	0	0	0	0	1206	1207	0	0	0	0	1208	1209	0	0	0	0	1210	1211	0	0	0	0	1212	1213	0	0	0	0	1214	1215	0	0	0	0	1216	1217	0	0	0	0	1218	1219	0	0	0	0	1220	1221	0	0	0	0	1222
0	1223	0	0	0	0	1224	0	0	0	0	0	1225	0	0	0	0	0	1226	0	0	0	0	0	1227	0	0	0	0	0	1228	0	0	0	0	0	1229	0	0	0	0	0	1230	0	0	0	0	0	1231	0	0	0	0	0	1232	0	0	0	0	0	1233	0	0	0	0	0	1234	0	0	0	0	0	1235	0	0	0	0	0	1236	0	0	0	0	0	1237	0	0	0	0	0	1238	0	0	0	0
0	0	0	1239	0	0	0	0	1240	0	0	0	0	0	1241	0	0	0	0	0	1242	0	0	0	0	0	1243	0	0	0	0	0	1244	0	0	0	0	0	1245	0	0	0	0	0	1246	0	0	0	0	0	1247	0	0	0	0	0	1248	0	0	0	0	0	1249	0	0	0	0	0	1250	0	0	0	0	0	1251	0	0	0	0	0	1252	0	0	0	0	0	1253	0	0	0	0	0	1254	0	0
0	0	0	1255	0	0	0	0	1256	0	0	0	0	0	1257	0	0	0	0	0	1258	0	0	0	0	0	1259	0	0	0	0	0	1260	0	0	0	0	0	1261	0	0	0	0	0	1262	0	0	0	0	0	1263	0	0	0	0	0	1264	0	0	0	0	0	1265	0	0	0	0	0	1266	0	0	0	0	0	1267	0	0	0	0	0	1268	0	0	0	0	0	1269	0	0	0	0	0	1270	0	0
0	0	1271	0	1272	0	0	1273	0	1274	0	0	0	1275	0	1276	0	0	0	1277	0	1278	0	0	0	1279	0	1280	0	0	0	1281	0	1282	0	0	0	1283	0	1284	0	0	0	1285	0	1286	0	0	0	1287	0	1288	0	0	0	1289	0	1290	0	0	0	1291	0	1292	0	0	0	1293	0	1294	0	0	0	1295	0	1296	0	0	0	1297	0	1298	0	0	0	1299	0	1300	0	0	0	1301	0	1302	0
0	1303	0	0	0	0	1304	0	0	0	0	0	1305	0	0	0	0	0	1306	0	0	0	0	0	1307	0	0	0	0	0	1308	0	0	0	0	0	1309	0	0	0	0	0	1310	0	0	0	0	0	1311	0	0	0	0	0	1312	0	0	0	0	0	1313	0	0	0	0	0	1314	0	0	0	0	0	1315	0	0	0	0	0	1316	0	0	0	0	0	1317	0	0	0	0	0	1318	0	0	0	0
1319	0	0	0	0	1320	0	0	0	0	1321	1322	0	0	0	0	1323	1324	0	0	0	0	1325	1326	0	0	0	0	1327	1328	0	0	0	0	1329	1330	0	0	0	0	1331	1332	0	0	0	0	1333	1334	0	0	0	0	1335	1336	0	0	0	0	1337	1338	0	0	0	0	1339	1340	0	0	0	0	1341	1342	0	0	0	0	1343	1344	0	0	0	0	1345	1346	0	0	0	0	1347	1348	0	0	0	0	1349
0	1350	0	0	0	0	1351	0	0	0	0	0	1352	0	0	0	0	0	1353	0	0	0	0	0	1354	0	0	0	0	0	1355	0	0	0	0	0	1356	0	0	0	0	0	1357	0	0	0	0	0	1358	0	0	0	0	0	1359	0	0	0	0	0	1360	0	0	0	0	0	1361	0	0	0	0	0	1362	0	0	0	0	0	1363	0	0	0	0	0	1364	0	0	0	0	0	1365	0	0	0	0
0	0	0	1366	0	0	0	0	1367	0	0	0	0	0	1368	0	0	0	0	0	1369	0	0	0	0	0	1370	0	0	0	0	0	1371	0	0	0	0	0	1372	0	0	0	0	0	1373	0	0	0	0	0	1374	0	0	0	0	0	1375	0	0	0	0	0	1376	0	0	0	0	0	1377	0	0	0	0	0	1378	0	0	0	0	0	1379	0	0	0	0	0	1380	0	0	0	0	0	1381	0	0
0	0	0	1382	0	0	0	0	1383	0	0	0	0	0	1384	0	0	0	0	0	1385	0	0	0	0	0	1386	0	0	0	0	0	1387	0	0	0	0	0	1388	0	0	0	0	0	1389	0	0	0	0	0	1390	0	0	0	0	0	1391	0	0	0	0	0	1392	0	0	0	0	0	1393	0	0	0	0	0	1394	0	0	0	0	0	1395	0	0	0	0	0	1396	0	0	0	0	0	1397	0	0
0	0	1398	0	1399	0	0	1400	0	1401	0	0	0	1402	0	1403	0	0	0	1404	0	1405	0	0	0	1406	0	1407	0	0	0	1408	0	1409	0	0	0	1410	0	1411	0	0	0	1412	0	1413	0	0	0	1414	0	1415	0	0	0	1416	0	1417	0	0	0	1418	0	1419	0	0	0	1420	0	1421	0	0	0	1422	0	1423	0	0	0	1424	0	1425	0	0	0	1426	0	1427	0	0	0	1428	0	1429	0
0	1430	0	0	0	0	1431	0	0	0	0	0	1432	0	0	0	0	0	1433	0	0	0	0	0	1434	0	0	0	0	0	1435	0	0	0	0	0	1436	0	0	0	0	0	1437	0	0	0	0	0	1438	0	0	0	0	0	1439	0	0	0	0	0	1440	0	0	0	0	0	1441	0	0	0	0	0	1442	0	0	0	0	0	1443	0	0	0	0	0	1444	0	0	0	0	0	1445	0	0	0	0
1446	0	0	0	0	1447	0	0	0	0	1448	1449	0	0	0	0	1450	1451	0	0	0	0	1452	1453	0	0	0	0	1454	1455	0	0	0	0	1456	1457	0	0	0	0	1458	1459	0	0	0	0	1460	1461	0	0	0	0	1462	1463	0	0	0	0	1464	1465	0	0	0	0	1466	1467	0	0	0	0	1468	1469	0	0	0	0	1470	1471	0	0	0	0	1472	1473	0	0	0	0	1474	1475	0	0	0	0	1476
0	1477	0	0	0	0	1478	0	0	0	0	0	1479	0	0	0	0	0	1480	0	0	0	0	0	1481	0	0	0	0	0	1482	0	0	0	0	0	1483	0	0	0	0	0	1484	0	0	0	0	0	1485	0	0	0	0	0	1486	0	0	0	0	0	1487	0	0	0	0	0	1488	0	0	0	0	0	1489	0	0	0	0	0	1490	0	0	0	0	0	1491	0	0	0	0	0	1492	0	0	0	0
0	0	0	1493	0	0	0	0	1494	0	0	0	0	0	1495	0	0	0	0	0	1496	0	0	0	0	0	1497	0	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0	1505	0	0	0	0	0	1506	0	0	0	0	0	1507	0	0	0	0	0	1508	0	0
0	0	0	1509	0	0	0	0	1510	0	0	0	0	0	1511	0	0	0	0	0	1512	0	0	0	0	0	1513	0	0	0	0	0	1514	0	0	0	0	0	1515	0	0	0	0	0	1516	0	0	0	0	0	1517	0	0	0	0	0	1518	0	0	0	0	0	1519	0	0	0	0	0	1520	0	0	0	0	0	1521	0	0	0	0	0	1522	0	0	0	0	0	1523	0	0	0	0	0	1524	0	0
0	0	1525	0	1526	0	0	1527	0	1528	0	0	0	1529	0	1530	0	0	0	1531	0	1532	0	0	0	1533	0	1534	0	0	0	1535	0	1536	0	0	0	1537	0	1538	0	0	0	1539	0	1540	0	0	0	1541	0	1542	0	0	0	1543	0	1544	0	0	0	1545	0	1546	0	0	0	1547	0	1548	0	0	0	1549	0	1550	0	0	0	1551	0	1552	0	0	0	1553	0	1554	0	0	0	1555	0	1556	0
0	1557	0	0	0	0	1558	0	0	0	0	0	1559	0	0	0	0	0	1560	0	0	0	0	0	1561	0	0	0	0	0	1562	0	0	0	0	0	1563	0	0	0	0	0	1564	0	0	0	0	0	1565	0	0	0	0	0	1566	0	0	0	0	0	1567	0	0	0	0	0	1568	0	0	0	0	0	1569	0	0	0	0	0	1570	0	0	0	0	0	1571	0	0	0	0	0	1572	0	0	0	0
1573	0	0	0	0	1574	0	0	0	0	1575	1576	0	0	0	0	1577	1578	0	0	0	0	1579	1580	0	0	0	0	1581	1582	0	0	0	0	1583	1584	0	0	0	0	1585	1586	0	0	0	0	1587	1588	0	0	0	0	1589	1590	0	0	0	0	1591	1592	0	0	0	0	1593	1594	0	0	0	0	1595	1596	0	0	0	0	1597	1598	0	0	0	0	1599	1600	0	0	0	0	1601	1602	0	0	0	0	1603
0	1604	0	0	0	0	1605	0	0	0	0	0	1606	0	0	0	0	0	1607	0	0	0	0	0	1608	0	0	0	0	0	1609	0	0	0	0	0	1610	0	0	0	0	0	1611	0	0	0	0	0	1612	0	0	0	0	0	1613	0	0	0	0	0	1614	0	0	0	0	0	1615	0	0	0	0	0	1616	0	0	0	0	0	1617	0	0	0	0	0	1618	0	0	0	0	0	1619	0	0	0	0
0	0	0	1620	0	0	0	0	1621	0	0	0	0	0	1622	0	0	0	0	0	1623	0	0	0	0	0	1624	0	0	0	0	0	1625	0	0	0	0	0	1626	0	0	0	0	0	1627	0	0	0	0	0	1628	0	0	0	0	0	1629	0	0	0	0	0	1630	0	0	0	0	0	1631	0	0	0	0	0	1632	0	0	0	0	0	1633	0	0	0	0	0	1634	0	0	0	0	0	1635	0	0
0	0	0	1636	0	0	0	0	1637	0	0	0	0	0	1638	0	0	0	0	0	1639	0	0	0	0	0	1640	0	0	0	0	0	1641	0	0	0	0	0	1642	0	0	0	0	0	1643	0	0	0	0	0	1644	0	0	0	0	0	1645	0	0	0	0	0	1646	0	0	0	0	0	1647	0	0	0	0	0	1648	0	0	0	0	0	1649	0	0	0	0	0	1650	0	0	0	0	0	1651	0	0
0	0	1652	0	1653	0	0	1654	0	1655	0	0	0	1656	0	1657	0	0	0	1658	0	1659	0	0	0	1660	0	1661	0	0	0	1662	0	1663	0	0	0	1664	0	1665	0	0	0	1666	0	1667	0	0	0	1668	0	1669	0	0	0	1670	0	1671	0	0	0	1672	0	1673	0	0	0	1674	0	1675	0	0	0	1676	0	1677	0	0	0	1678	0	1679	0	0	0	1680	0	1681	0	0	0	1682	0	1683	0
0	1684	0	0	0	0	1685	0	0	0	0	0	1686	0	0	0	0	0	1687	0	0	0	0	0	1688	0	0	0	0	0	1689	0	0	0	0	0	1690	0	0	0	0	0	1691	0	0	0	0	0	1692	0	0	0	0	0	1693	0	0	0	0	0	1694	0	0	0	0	0	1695	0	0	0	0	0	1696	0	0	0	0	0	1697	0	0	0	0	0	1698	0	0	0	0	0	1699	0	0	0	0
1700	0	0	0	0	1701	0	0	0	0	1702	1703	0	0	0	0	1704	1705	0	0	0	0	1706	1707	0	0	0	0	1708	1709	0	0	0	0	1710	1711	0	0	0	0	1712	1713	0	0	0	0	1714	1715	0	0	0	0	1716	1717	0	0	0	0	1718	1719	0	0	0	0	1720	1721	0	0	0	0	1722	1723	0	0	0	0	1724	1725	0	0	0	0	1726	1727	0	0	0	0	1728	1729	0	0	0	0	1730
0	1731	0	0	0	0	1732	0	0	0	0	0	1733	0	0	0	0	0	1734	0	0	0	0	0	1735	0	0	0	0	0	1736	0	0	0	0	0	1737	0	0	0	0	0	1738	0	0	0	0	0	1739	0	0	0	0	0	1740	0	0	0	0	0	1741	0	0	0	0	0	1742	0	0	0	0	0	1743	0	0	0	0	0	1744	0	0	0	0	0	1745	0	0	0	0	0	1746	0	0	0	0
0	0	0	1747	0	0	0	0	1748	0	0	0	0	0	1749	0	0	0	0	0	1750	0	0	0	0	0	1751	0	0	0	0	0	1752	0	0	0	0	0	1753	0	0	0	0	0	1754	0	0	0	0	0	1755	0	0	0	0	0	1756	0	0	0	0	0	1757	0	0	0	0	0	1758	0	0	0	0	0	1759	0	0	0	0	0	1760	0	0	0	0	0	1761	0	0	0	0	0	1762	0	0
0	0	0	1763	0	0	0	0	1764	0	0	0	0	0	1765	0	0	0	0	0	1766	0	0	0	0	0	1767	0	0	0	0	0	1768	0	0	0	0	0	1769	0	0	0	0	0	1770	0	0	0	0	0	1771	0	0	0	0	0	1772	0	0	0	0	0	1773	0	0	0	0	0	1774	0	0	0	0	0	1775	0	0	0	0	0	1776	0	0	0	0	0	1777	0	0	0	0	0	1778	0	0
0	0	1779	0	1780	0	0	1781	0	1782	0	0	0	1783	0	1784	0	0	0	1785	0	1786	0	0	0	1787	0	1788	0	0	0	1789	0	1790	0	0	0	1791	0	1792	0	0	0	1793	0	1794	0	0	0	1795	0	1796	0	0	0	1797	0	1798	0	0	0	1799	0	1800	0	0	0	1801	0	1802	0	0	0	1803	0	1804	0	0	0	1805	0	1806	0	0	0	1807	0	1808	0	0	0	1809	0	1810	0
0	1811	0	0	0	0	1812	0	0	0	0	0	1813	0	0	0	0	0	1814	0	0	0	0	0	1815	0	0	0	0	0	1816	0	0	0	0	0	1817	0	0	0	0	0	1818	0	0	0	0	0	1819	0	0	0	0	0	1820	0	0	0	0	0	1821	0	0	0	0	0	1822	0	0	0	0	0	1823	0	0	0	0	0	1824	0	0	0	0	0	1825	0	0	0	0	0	1826	0	0	0	0
1827	0	0	0	0	1828	0	0	0	0	1829	1830	0	0	0	0	1831	1832	0	0	0	0	1833	1834	0	0	0	0	1835	1836	0	0	0	0	1837	1838	0	0	0	0	1839	1840	0	0	0	0	1841	1842	0	0	0	0	1843	1844	0	0	0	0	1845	1846	0	0	0	0	1847	1848	0	0	0	0	1849	1850	0	0	0	0	1851	1852	0	0	0	0	1853	1854	0	0	0	0	1855	1856	0	0	0	0	1857
0	1858	0	0	0	0	1859	0	0	0	0	0	1860	0	0	0	0	0	1861	0	0	0	0	0	1862	0	0	0	0	0	1863	0	0	0	0	0	1864	0	0	0	0	0	1865	0	0	0	0	0	1866	0	0	0	0	0	1867	0	0	0	0	0	1868	0	0	0	0	0	1869	0	0	0	0	0	1870	0	0	0	0	0	1871	0	0	0	0	0	1872	0	0	0	0	0	1873	0	0	0	0
0	0	0	1874	0	0	0	0	1875	0	0	0	0	0	1876	0	0	0	0	0	1877	0	0	0	0	0	1878	0	0	0	0	0	1879	0	0	0	0	0	1880	0	0	0	0	0	1881	0	0	0	0	0	1882	0	0	0	0	0	1883	0	0	0	0	0	1884	0	0	0	0	0	1885	0	0	0	0	0	1886	0	0	0	0	0	1887	0	0	0	0	0	1888	0	0	0	0	0	1889	0	0
0	0	0	1890	0	0	0	0	1891	0	0	0	0	0	1892	0	0	0	0	0	1893	0	0	0	0	0	1894	0	0	0	0	0	1895	0	0	0	0	0	1896	0	0	0	0	0	1897	0	0	0	0	0	1898	0	0	0	0	0	1899	0	0	0	0	0	1900	0	0	0	0	0	1901	0	0	0	0	0	1902	0	0	0	0	0	1903	0	0	0	0	0	1904	0	0	0	0	0	1905	0	0
0	0	1906	0	1907	0	0	1908	0	1909	0	0	0	1910	0	1911	0	0	0	1912	0	1913	0	0	0	1914	0	1915	0	0	0	1916	0	1917	0	0	0	1918	0	1919	0	0	0	1920	0	1921	0	0	0	1922	0	1923	0	0	0	1924	0	1925	0	0	0	1926	0	1927	0	0	0	1928	0	1929	0	0	0	1930	0	1931	0	0	0	1932	0	1933	0	0	0	1934	0	1935	0	0	0	1936	0	1937	0
0	1938	0	0	0	0	1939	0	0	0	0	0	1940	0	0	0	0	0	1941	0	0	0	0	0	1942	0	0	0	0	0	1943	0	0	0	0	0	1944	0	0	0	0	0	1945	0	0	0	0	0	1946	0	0	0	0	0	1947	0	0	0	0	0	1948	0	0	0	0	0	1949	0	0	0	0	0	1950	0	0	0	0	0	1951	0	0	0	0	0	1952	0	0	0	0	0	1953	0	0	0	0
1954	0	0	0	0	1955	0	0	0	0	1956	1957	0	0	0	0	1958	1959	0	0	0	0	1960	1961	0	0	0	0	1962	1963	0	0	0	0	1964	1965	0	0	0	0	1966	1967	0	0	0	0	1968	1969	0	0	0	0	1970	1971	0	0	0	0	1972	1973	0	0	0	0	1974	1975	0	0	0	0	1976	1977	0	0	0	0	1978	1979	0	0	0	0	1980	1981	0	0	0	0	1982	1983	0	0	0	0	1984
0	1985	0	0	0	0	1986	0	0	0	0	0	1987	0	0	0	0	0	1988	0	0	0	0	0	1989	0	0	0	0	0	1990	0	0	0	0	0	1991	0	0	0	0	0	1992	0	0	0	0	0	1993	0	0	0	0	0	1994	0	0	0	0	0	1995	0	0	0	0	0	1996	0	0	0	0	0	1997	0	0	0	0	0	1998	0	0	0	0	0	1999	0	0	0	0	0	2000	0	0	0	0
0	0	0	2001	0	0	0	0	2002	0	0	0	0	0	2003	0	0	0	0	0	2004	0	0	0	0	0	2005	0	0	0	0	0	2006	0	0	0	0	0	2007	0	0	0	0	0	2008	0	0	0	0	0	2009	0	0	0	0	0	2010	0	0	0	0	0	2011	0	0	0	0	0	2012	0	0	0	0	0	2013	0	0	0	0	0	2014	0	0	0	0	0	2015	0	0	0	0	0	2016	0	0

==> anc/TricriticalIsing_Data/Tricrit_SigPrimeMatDescR_Ncut15.dat <==
0	0	0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16	0	0
0	0	17	0	18	0	0	19	0	20	0	0	0	21	0	22	0	0	0	23	0	24	0	0	0	25	0	26	0	0	0	27	0	28	0	0	0	29	0	30	0	0	0	31	0	32	0	0	0	33	0	34	0	0	0	35	0	36	0	0	0	37	0	38	0	0	0	39	0	40	0	0	0	41	0	42	0	0	0	43	0	44	0	0	0	45	0	46	0	0	0	47	0	48	0
0	49	0	0	0	0	50	0	0	0	0	0	51	0	0	0	0	0	52	0	0	0	0	0	53	0	0	0	0	0	54	0	0	0	0	0	55	0	0	0	0	0	56	0	0	0	0	0	57	0	0	0	0	0	58	0	0	0	0	0	59	0	0	0	0	0	60	0	0	0	0	0	61	0	0	0	0	0	62	0	0	0	0	0	63	0	0	0	0	0	64	0	0	0	0
65	0	0	0	0	66	0	0	0	0	67	68	0	0	0	0	69	70	0	0	0	0	71	72	0	0	0	0	73	74	0	0	0	0	75	76	0	0	0	0	77	78	0	0	0	0	79	80	0	0	0	0	81	82	0	0	0	0	83	84	0	0	0	0	85	86	0	0	0	0	87	88	0	0	0	0	89	90	0	0	0	0	91	92	0	0	0	0	93	94	0	0	0	0	95
0	96	0	0	0	0	97	0	0	0	0	0	98	0	0	0	0	0	99	0	0	0	0	0	100	0	0	0	0	0	101	0	0	0	0	0	102	0	0	0	0	0	103	0	0	0	0	0	104	0	0	0	0	0	105	0	0	0	0	0	106	0	0	0	0	0	107	0	0	0	0	0	108	0	0	0	0	0	109	0	0	0	0	0	110	0	0	0	0	0	111	0	0	0	0
0	0	0	112	0	0	0	0	113	0	0	0	0	0	114	0	0	0	0	0	115	0	0	0	0	0	116	0	0	0	0	0	117	0	0	0	0	0	118	0	0	0	0	0	119	0	0	0	0	0	120	0	0	0	0	0	121	0	0	0	0	0	122	0	0	0	0	0	123	0	0	0	0	0	124	0	0	0	0	0	125	0	0	0	0	0	126	0	0	0	0	0	127	0	0
0	0	128	0	129	0	0	130	0	131	0	0	0	132	0	133	0	0	0	134	0	135	0	0	0	136	0	137	0	0	0	138	0	139	0	0	0	140	0	141	0	0	0	142	0	143	0	0	0	144	0	145	0	0	0	146	0	147	0	0	0	148	0	149	0	0	0	150	0	151	0	0	0	152	0	153	0	0	0	154	0	155	0	0	0	156	0	157	0	0	0	158	0	159	0
0	160	0	0	0	0	161	0	0	0	0	0	162	0	0	0	0	0	163	0	0	0	0	0	164	0	0	0	0	0	165	0	0	0	0	0	166	0	0	0	0	0	167	0	0	0	0	0	168	0	0	0	0	0	169	0	0	0	0	0	170	0	0	0	0	0	171	0	0	0	0	0	172	0	0	0	0	0	173	0	0	0	0	0	174	0	0	0	0	0	175	0	0	0	0
176	0	0	0	0	177	0	0	0	0	178	179	0	0	0	0	180	181	0	0	0	0	182	183	0	0	0	0	184	185	0	0	0	0	186	187	0	0	0	0	188	189	0	0	0	0	190	191	0	0	0	0	192	193	0	0	0	0	194	195	0	0	0	0	196	197	0	0	0	0	198	199	0	0	0	0	200	201	0	0	0	0	202	203	0	0	0	0	204	205	0	0	0	0	206
0	207	0	0	0	0	208	0	0	0	0	0	209	0	0	0	0	0	210	0	0	0	0	0	211	0	0	0	0	0	212	0	0	0	0	0	213	0	0	0	0	0	214	0	0	0	0	0	215	0	0	0	0	0	216	0	0	0	0	0	217	0	0	0	0	0	218	0	0	0	0	0	219	0	0	0	0	0	220	0	0	0	0	0	221	0	0	0	0	0	222	0	0	0	0
0	0	0	223	0	0	0	0	224	0	0	0	0	0	225	0	0	0	0	0	226	0	0	0	0	0	227	0	0	0	0	0	228	0	0	0	0	0	229	0	0	0	0	0	230	0	0	0	0	0	231	0	0	0	0	0	232	0	0	0	0	0	233	0	0	0	0	0	234	0	0	0	0	0	235	0	0	0	0	0	236	0	0	0	0	0	237	0	0	0	0	0	238	0	0
0	0	0	239	0	0	0	0	240	0	0	0	0	0	241	0	0	0	0	0	242	0	0	0	0	0	243	0	0	0	0	0	244	0	0	0	0	0	245	0	0	0	0	0	246	0	0	0	0	0	247	0	0	0	0	0	248	0	0	0	0	0	249	0	0	0	0	0	250	0	0	0	0	0	251	0	0	0	0	0	252	0	0	0	0	0	253	0	0	0	0	0	254	0	0
0	0	255	0	256	0	0	257	0	258	0	0	0	259	0	260	0	0	0	261	0	262	0	0	0	263	0	264	0	0	0	265	0	266	0	0	0	267	0	268	0	0	0	269	0	270	0	0	0	271	0	272	0	0	0	273	0	274	0	0	0	275	0	276	0	0	0	277	0	278	0	0	0	279	0	280	0	0	0	281	0	282	0	0	0	283	0	284	0	0	0	285	0	286	0
0	287	0	0	0	0	288	0	0	0	0	0	289	0	0	0	0	0	290	0	0	0	0	0	291	0	0	0	0	0	292	0	0	0	0	0	293	0	0	0	0	0	294	0	0	0	0	0	295	0	0	0	0	0	296	0	0	0	0	0	297	0	0	0	0	0	298	0	0	0	0	0	299	0	0	0	0	0	300	0	0	0	0	0	301	0	0	0	0	0	302	0	0	0	0
303	0	0	0	0	304	0	0	0	0	305	306	0	0	0	0	307	308	0	0	0	0	309	310	0	0	0	0	311	312	0	0	0	0	313	314	0	0	0	0	315	316	0	0	0	0	317	318	0	0	0	0	319	320	0	0	0	0	321	322	0	0	0	0	323	324	0	0	0	0	325	326	0	0	0	0	327	328	0	0	0	0	329	330	0	0	0	0	331	332	0	0	0	0	333
0	334	0	0	0	0	335	0	0	0	0	0	336	0	0	0	0	0	337	0	0	0	0	0	338	0	0	0	0	0	339	0	0	0	0	0	340	0	0	0	0	0	341	0	0	0	0	0	342	0	0	0	0	0	343	0	0	0	0	0	344	0	0	0	0	0	345	0	0	0	0	0	346	0	0	0	0	0	347	0	0	0	0	0	348	0	0	0	0	0	349	0	0	0	0
0	0	0	350	0	0	0	0	351	0	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0	365	0	0
0	0	0	366	0	0	0	0	367	0	0	0	0	0	368	0	0	0	0	0	369	0	0	0	0	0	370	0	0	0	0	0	371	0	0	0	0	0	372	0	0	0	0	0	373	0	0	0	0	0	374	0	0	0	0	0	375	0	0	0	0	0	376	0	0	0	0	0	377	0	0	0	0	0	378	0	0	0	0	0	379	0	0	0	0	0	380	0	0	0	0	0	381	0	0
0	0	382	0	383	0	0	384	0	385	0	0	0	386	0	387	0	0	0	388	0	389	0	0	0	390	0	391	0	0	0	392	0	393	0	0	0	394	0	395	0	0	0	396	0	397	0	0	0	398	0	399	0	0	0	400	0	401	0	0	0	402	0	403	0	0	0	404	0	405	0	0	0	406	0	407	0	0	0	408	0	409	0	0	0	410	0	411	0	0	0	412	0	413	0
0	414	0	0	0	0	415	0	0	0	0	0	416	0	0	0	0	0	417	0	0	0	0	0	418	0	0	0	0	0	419	0	0	0	0	0	420	0	0	0	0	0	421	0	0	0	0	0	422	0	0	0	0	0	423	0	0	0	0	0	424	0	0	0	0	0	425	0	0	0	0	0	426	0	0	0	0	0	427	0	0	0	0	0	428	0	0	0	0	0	429	0	0	0	0
430	0	0	0	0	431	0	0	0	0	432	433	0	0	0	0	434	435	0	0	0	0	436	437	0	0	0	0	438	439	0	0	0	0	440	441	0	0	0	0	442	443	0	0	0	0	444	445	0	0	0	0	446	447	0	0	0	0	448	449	0	0	0	0	450	451	0	0	0	0	452	453	0	0	0	0	454	455	0	0	0	0	456	457	0	0	0	0	458	459	0	0	0	0	460
0	461	0	0	0	0	462	0	0	0	0	0	463	0	0	0	0	0	464	0	0	0	0	0	465	0	0	0	0	0	466	0	0	0	0	0	467	0	0	0	0	0	468	0	0	0	0	0	469	0	0	0	0	0	470	0	0	0	0	0	471	0	0	0	0	0	472	0	0	0	0	0	473	0	0	0	0	0	474	0	0	0	0	0	475	0	0	0	0	0	476	0	0	0	0
0	0	0	477	0	0	0	0	478	0	0	0	0	0	479	0	0	0	0	0	480	0	0	0	0	0	481	0	0	0	0	0	482	0	0	0	0	0	483	0	0	0	0	0	484	0	0	0	0	0	485	0	0	0	0	0	486	0	0	0	0	0	487	0	0	0	0	0	488	0	0	0	0	0	489	0	0	0	0	0	490	0	0	0	0	0	491	0	0	0	0	0	492	0	0
0	0	0	493	0	0	0	0	494	0	0	0	0	0	495	0	0	0	0	0	496	0	0	0	0	0	497	0	0	0	0	0	498	0	0	0	0	0	499	0	0	0	0	0	500	0	0	0	0	0	501	0	0	0	0	0	502	0	0	0	0	0	503	0	0	0	0	0	504	0	0	0	0	0	505	0	0	0	0	0	506	0	0	0	0	0	507	0	0	0	0	0	508	0	0
0	0	509	0	510	0	0	511	0	512	0	0	0	513	0	514	0	0	0	515	0	516	0	0	0	517	0	518	0	0	0	519	0	520	0	0	0	521	0	522	0	0	0	523	0	524	0	0	0	525	0	526	0	0	0	527	0	528	0	0	0	529	0	530	0	0	0	531	0	532	0	0	0	533	0	534	0	0	0	535	0	536	0	0	0	537	0	538	0	0	0	539	0	540	0
0	541	0	0	0	0	542	0	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0	555	0	0	0	0	0	556	0	0	0	0
557	0	0	0	0	558	0	0	0	0	559	560	0	0	0	0	561	562	0	0	0	0	563	564	0	0	0	0	565	566	0	0	0	0	567	568	0	0	0	0	569	570	0	0	0	0	571	572	0	0	0	0	573	574	0	0	0	0	575	576	0	0	0	0	577	578	0	0	0	0	579	580	0	0	0	0	581	582	0	0	0	0	583	584	0	0	0	0	585	586	0	0	0	0	587
0	588	0	0	0	0	589	0	0	0	0	0	590	0	0	0	0	0	591	0	0	0	0	0	592	0	0	0	0	0	593	0	0	0	0	0	594	0	0	0	0	0	595	0	0	0	0	0	596	0	0	0	0	0	597	0	0	0	0	0	598	0	0	0	0	0	599	0	0	0	0	0	600	0	0	0	0	0	601	0	0	0	0	0	602	0	0	0	0	0	603	0	0	0	0
0	0	0	604	0	0	0	0	605	0	0	0	0	0	606	0	0	0	0	0	607	0	0	0	0	0	608	0	0	0	0	0	609	0	0	0	0	0	610	0	0	0	0	0	611	0	0	0	0	0	612	0	0	0	0	0	613	0	0	0	0	0	614	0	0	0	0	0	615	0	0	0	0	0	616	0	0	0	0	0	617	0	0	0	0	0	618	0	0	0	0	0	619	0	0
0	0	0	620	0	0	0	0	621	0	0	0	0	0	622	0	0	0	0	0	623	0	0	0	0	0	624	0	0	0	0	0	625	0	0	0	0	0	626	0	0	0	0	0	627	0	0	0	0	0	628	0	0	0	0	0	629	0	0	0	0	0	630	0	0	0	0	0	631	0	0	0	0	0	632	0	0	0	0	0	633	0	0	0	0	0	634	0	0	0	0	0	635	0	0
0	0	636	0	637	0	0	638	0	639	0	0	0	640	0	641	0	0	0	642	0	643	0	0	0	644	0	645	0	0	0	646	0	647	0	0	0	648	0	649	0	0	0	650	0	651	0	0	0	652	0	653	0	0	0	654	0	655	0	0	0	656	0	657	0	0	0	658	0	659	0	0	0	660	0	661	0	0	0	662	0	663	0	0	0	664	0	665	0	0	0	666	0	667	0
0	668	0	0	0	0	669	0	0	0	0	0	670	0	0	0	0	0	671	0	0	0	0	0	672	0	0	0	0	0	673	0	0	0	0	0	674	0	0	0	0	0	675	0	0	0	0	0	676	0	0	0	0	0	677	0	0	0	0	0	678	0	0	0	0	0	679	0	0	0	0	0	680	0	0	0	0	0	681	0	0	0	0	0	682	0	0	0	0	0	683	0	0	0	0
684	0	0	0	0	685	0	0	0	0	686	687	0	0	0	0	688	689	0	0	0	0	690	691	0	0	0	0	692	693	0	0	0	0	694	695	0	0	0	0	696	697	0	0	0	0	698	699	0	0	0	0	700	701	0	0	0	0	702	703	0	0	0	0	704	705	0	0	0	0	706	707	0	0	0	0	708	709	0	0	0	0	710	711	0	0	0	0	712	713	0	0	0	0	714
0	715	0	0	0	0	716	0	0	0	0	0	717	0	0	0	0	0	718	0	0	0	0	0	719	0	0	0	0	0	720	0	0	0	0	0	721	0	0	0	0	0	722	0	0	0	0	0	723	0	0	0	0	0	724	0	0	0	0	0	725	0	0	0	0	0	726	0	0	0	0	0	727	0	0	0	0	0	728	0	0	0	0	0	729	0	0	0	0	0	730	0	0	0	0
0	0	0	731	0	0	0	0	732	0	0	0	0	0	733	0	0	0	0	0	734	0	0	0	0	0	735	0	0	0	0	0	736	0	0	0	0	0	737	0	0	0	0	0	738	0	0	0	0	0	739	0	0	0	0	0	740	0	0	0	0	0	741	0	0	0	0	0	742	0	0	0	0	0	743	0	0	0	0	0	744	0	0	0	0	0	745	0	0	0	0	0	746	0	0
0	0	0	747	0	0	0	0	748	0	0	0	0	0	749	0	0	0	0	0	750	0	0	0	0	0	751	0	0	0	0	0	752	0	0	0	0	0	753	0	0	0	0	0	754	0	0	0	0	0	755	0	0	0	0	0	756	0	0	0	0	0	757	0	0	0	0	0	758	0	0	0	0	0	759	0	0	0	0	0	760	0	0	0	0	0	761	0	0	0	0	0	762	0	0
0	0	763	0	764	0	0	765	0	766	0	0	0	767	0	768	0	0	0	769	0	770	0	0	0	771	0	772	0	0	0	773	0	774	0	0	0	775	0	776	0	0	0	777	0	778	0	0	0	779	0	780	0	0	0	781	0	782	0	0	0	783	0	784	0	0	0	785	0	786	0	0	0	787	0	788	0	0	0	789	0	790	0	0	0	791	0	792	0	0	0	793	0	794	0
0	795	0	0	0	0	796	0	0	0	0	0	797	0	0	0	0	0	798	0	0	0	0	0	799	0	0	0	0	0	800	0	0	0	0	0	801	0	0	0	0	0	802	0	0	0	0	0	803	0	0	0	0	0	804	0	0	0	0	0	805	0	0	0	0	0	806	0	0	0	0	0	807	0	0	0	0	0	808	0	0	0	0	0	809	0	0	0	0	0	810	0	0	0	0
811	0	0	0	0	812	0	0	0	0	813	814	0	0	0	0	815	816	0	0	0	0	817	818	0	0	0	0	819	820	0	0	0	0	821	822	0	0	0	0	823	824	0	0	0	0	825	826	0	0	0	0	827	828	0	0	0	0	829	830	0	0	0	0	831	832	0	0	0	0	833	834	0	0	0	0	835	836	0	0	0	0	837	838	0	0	0	0	839	840	0	0	0	0	841
0	842	0	0	0	0	843	0	0	0	0	0	844	0	0	0	0	0	845	0	0	0	0	0	846	0	0	0	0	0	847	0	0	0	0	0	848	0	0	0	0	0	849	0	0	0	0	0	850	0	0	0	0	0	851	0	0	0	0	0	852	0	0	0	0	0	853	0	0	0	0	0	854	0	0	0	0	0	855	0	0	0	0	0	856	0	0	0	0	0	857	0	0	0	0
0	0	0	858	0	0	0	0	859	0	0	0	0	0	860	0	0	0	0	0	861	0	0	0	0	0	862	0	0	0	0	0	863	0	0	0	0	0	864	0	0	0	0	0	865	0	0	0	0	0	866	0	0	0	0	0	867	0	0	0	0	0	868	0	0	0	0	0	869	0	0	0	0	0	870	0	0	0	0	0	871	0	0	0	0	0	872	0	0	0	0	0	873	0	0
0	0	0	874	0	0	0	0	875	0	0	0	0	0	876	0	0	0	0	0	877	0	0	0	0	0	878	0	0	0	0	0	879	0	0	0	0	0	880	0	0	0	0	0	881	0	0	0	0	0	882	0	0	0	0	0	883	0	0	0	0	0	884	0	0	0	0	0	885	0	0	0	0	0	886	0	0	0	0	0	887	0	0	0	0	0	888	0	0	0	0	0	889	0	0
0	0	890	0	891	0	0	892	0	893	0	0	0	894	0	895	0	0	0	896	0	897	0	0	0	898	0	899	0	0	0	900	0	901	0	0	0	902	0	903	0	0	0	904	0	905	0	0	0	906	0	907	0	0	0	908	0	909	0	0	0	910	0	911	0	0	0	912	0	913	0	0	0	914	0	915	0	0	0	916	0	917	0	0	0	918	0	919	0	0	0	920	0	921	0
0	922	0	0	0	0	923	0	0	0	0	0	924	0	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0	935	0	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0
938	0	0	0	0	939	0	0	0	0	940	941	0	0	0	0	942	943	0	0	0	0	944	945	0	0	0	0	946	947	0	0	0	0	948	949	0	0	0	0	950	951	0	0	0	0	952	953	0	0	0	0	954	955	0	0	0	0	956	957	0	0	0	0	958	959	0	0	0	0	960	961	0	0	0	0	962	963	0	0	0	0	964	965	0	0	0	0	966	967	0	0	0	0	968
0	969	0	0	0	0	970	0	0	0	0	0	971	0	0	0	0	0	972	0	0	0	0	0	973	0	0	0	0	0	974	0	0	0	0	0	975	0	0	0	0	0	976	0	0	0	0	0	977	0	0	0	0	0	978	0	0	0	0	0	979	0	0	0	0	0	980	0	0	0	0	0	981	0	0	0	0	0	982	0	0	0	0	0	983	0	0	0	0	0	984	0	0	0	0
0	0	0	985	0	0	0	0	986	0	0	0	0	0	987	0	0	0	0	0	988	0	0	0	0	0	989	0	0	0	0	0	990	0	0	0	0	0	991	0	0	0	0	0	992	0	0	0	0	0	993	0	0	0	0	0	994	0	0	0	0	0	995	0	0	0	0	0	996	0	0	0	0	0	997	0	0	0	0	0	998	0	0	0	0	0	999	0	0	0	0	0	1000	0	0
0	0	0	1001	0	0	0	0	1002	0	0	0	0	0	1003	0	0	0	0	0	1004	0	0	0	0	0	1005	0	0	0	0	0	1006	0	0	0	0	0	1007	0	0	0	0	0	1008	0	0	0	0	0	1009	0	0	0	0	0	1010	0	0	0	0	0	1011	0	0	0	0	0	1012	0	0	0	0	0	1013	0	0	0	0	0	1014	0	0	0	0	0	1015	0	0	0	0	0	1016	0	0
0	0	1017	0	1018	0	0	1019	0	1020	0	0	0	1021	0	1022	0	0	0	1023	0	1024	0	0	0	1025	0	1026	0	0	0	1027	0	1028	0	0	0	1029	0	1030	0	0	0	1031	0	1032	0	0	0	1033	0	1034	0	0	0	1035	0	1036	0	0	0	1037	0	1038	0	0	0	1039	0	1040	0	0	0	1041	0	1042	0	0	0	1043	0	1044	0	0	0	1045	0	1046	0	0	0	1047	0	1048	0
0	1049	0	0	0	0	1050	0	0	0	0	0	1051	0	0	0	0	0	1052	0	0	0	0	0	1053	0	0	0	0	0	1054	0	0	0	0	0	1055	0	0	0	0	0	1056	0	0	0	0	0	1057	0	0	0	0	0	1058	0	0	0	0	0	1059	0	0	0	0	0	1060	0	0	0	0	0	1061	0	0	0	0	0	1062	0	0	0	0	0	1063	0	0	0	0	0	1064	0	0	0	0
1065	0	0	0	0	1066	0	0	0	0	1067	1068	0	0	0	0	1069	1070	0	0	0	0	1071	1072	0	0	0	0	1073	1074	0	0	0	0	1075	1076	0	0	0	0	1077	1078	0	0	0	0	1079	1080	0	0	0	0	1081	1082	0	0	0	0	1083	1084	0	0	0	0	1085	1086	0	0	0	0	1087	1088	0	0	0	0	1089	1090	0	0	0	0	1091	1092	0	0	0	0	1093	1094	0	0	0	0	1095
0	1096	0	0	0	0	1097	0	0	0	0	0	1098	0	0	0	0	0	1099	0	0	0	0	0	1100	0	0	0	0	0	1101	0	0	0	0	0	1102	0	0	0	0	0	1103	0	0	0	0	0	1104	0	0	0	0	0	1105	0	0	0	0	0	1106	0	0	0	0	0	1107	0	0	0	0	0	1108	0	0	0	0	0	1109	0	0	0	0	0	1110	0	0	0	0	0	1111	0	0	0	0
0	0	0	1112	0	0	0	0	1113	0	0	0	0	0	1114	0	0	0	0	0	1115	0	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0	1125	0	0	0	0	0	1126	0	0	0	0	0	1127	0	0
0	0	0	1128	0	0	0	0	1129	0	0	0	0	0	1130	0	0	0	0	0	1131	0	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140	0	0	0	0	0	1141	0	0	0	0	0	1142	0	0	0	0	0	1143	0	0
0	0	1144	0	1145	0	0	1146	0	1147	0	0	0	1148	0	1149	0	0	0	1150	0	1151	0	0	0	1152	0	1153	0	0	0	1154	0	1155	0	0	0	1156	0	1157	0	0	0	1158	0	1159	0	0	0	1160	0	1161	0	0	0	1162	0	1163	0	0	0	1164	0	1165	0	0	0	1166	0	1167	0	0	0	1168	0	1169	0	0	0	1170	0	1171	0	0	0	1172	0	1173	0	0	0	1174	0	1175	0
0	1176	0	0	0	0	1177	0	0	0	0	0	1178	0	0	0	0	0	1179	0	0	0	0	0	1180	0	0	0	0	0	1181	0	0	0	0	0	1182	0	0	0	0	0	1183	0	0	0	0	0	1184	0	0	0	0	0	1185	0	0	0	0	0	1186	0	0	0	0	0	1187	0	0	0	0	0	1188	0	0	0	0	0	1189	0	0	0	0	0	1190	0	0	0	0	0	1191	0	0	0	0
1192	0	0	0	0	1193	0	0	0	0	1194	1195	0	0	0	0	1196	1197	0	0	0	0	1198	1199	0	0	0	0	1200	1201	0	0	0	0	1202	1203	0	0	0	0	1204	1205	0	0	0	0	1206	1207	0	0	0	0	1208	1209	0	0	0	0	1210	1211	0	0	0	0	1212	1213	0	0	0	0	1214	1215	0	0	0	0	1216	1217	0	0	0	0	1218	1219	0	0	0	0	1220	1221	0	0	0	0	1222
0	1223	0	0	0	0	1224	0	0	0	0	0	1225	0	0	0	0	0	1226	0	0	0	0	0	1227	0	0	0	0	0	1228	0	0	0	0	0	1229	0	0	0	0	0	1230	0	0	0	0	0	1231	0	0	0	0	0	1232	0	0	0	0	0	1233	0	0	0	0	0	1234	0	0	0	0	0	1235	0	0	0	0	0	1236	0	0	0	0	0	1237	0	0	0	0	0	1238	0	0	0	0
0	0	0	1239	0	0	0	0	1240	0	0	0	0	0	1241	0	0	0	0	0	1242	0	0	0	0	0	1243	0	0	0	0	0	1244	0	0	0	0	0	1245	0	0	0	0	0	1246	0	0	0	0	0	1247	0	0	0	0	0	1248	0	0	0	0	0	1249	0	0	0	0	0	1250	0	0	0	0	0	1251	0	0	0	0	0	1252	0	0	0	0	0	1253	0	0	0	0	0	1254	0	0
0	0	0	1255	0	0	0	0	1256	0	0	0	0	0	1257	0	0	0	0	0	1258	0	0	0	0	0	1259	0	0	0	0	0	1260	0	0	0	0	0	1261	0	0	0	0	0	1262	0	0	0	0	0	1263	0	0	0	0	0	1264	0	0	0	0	0	1265	0	0	0	0	0	1266	0	0	0	0	0	1267	0	0	0	0	0	1268	0	0	0	0	0	1269	0	0	0	0	0	1270	0	0
0	0	1271	0	1272	0	0	1273	0	1274	0	0	0	1275	0	1276	0	0	0	1277	0	1278	0	0	0	1279	0	1280	0	0	0	1281	0	1282	0	0	0	1283	0	1284	0	0	0	1285	0	1286	0	0	0	1287	0	1288	0	0	0	1289	0	1290	0	0	0	1291	0	1292	0	0	0	1293	0	1294	0	0	0	1295	0	1296	0	0	0	1297	0	1298	0	0	0	1299	0	1300	0	0	0	1301	0	1302	0
0	1303	0	0	0	0	1304	0	0	0	0	0	1305	0	0	0	0	0	1306	0	0	0	0	0	1307	0	0	0	0	0	1308	0	0	0	0	0	1309	0	0	0	0	0	1310	0	0	0	0	0	1311	0	0	0	0	0	1312	0	0	0	0	0	1313	0	0	0	0	0	1314	0	0	0	0	0	1315	0	0	0	0	0	1316	0	0	0	0	0	1317	0	0	0	0	0	1318	0	0	0	0
1319	0	0	0	0	1320	0	0	0	0	1321	1322	0	0	0	0	1323	1324	0	0	0	0	1325	1326	0	0	0	0	1327	1328	0	0	0	0	1329	1330	0	0	0	0	1331	1332	0	0	0	0	1333	1334	0	0	0	0	1335	1336	0	0	0	0	1337	1338	0	0	0	0	1339	1340	0	0	0	0	1341	1342	0	0	0	0	1343	1344	0	0	0	0	1345	1346	0	0	0	0	1347	1348	0	0	0	0	1349
0	1350	0	0	0	0	1351	0	0	0	0	0	1352	0	0	0	0	0	1353	0	0	0	0	0	1354	0	0	0	0	0	1355	0	0	0	0	0	1356	0	0	0	0	0	1357	0	0	0	0	0	1358	0	0	0	0	0	1359	0	0	0	0	0	1360	0	0	0	0	0	1361	0	0	0	0	0	1362	0	0	0	0	0	1363	0	0	0	0	0	1364	0	0	0	0	0	1365	0	0	0	0
0	0	0	1366	0	0	0	0	1367	0	0	0	0	0	1368	0	0	0	0	0	1369	0	0	0	0	0	1370	0	0	0	0	0	1371	0	0	0	0	0	1372	0	0	0	0	0	1373	0	0	0	0	0	1374	0	0	0	0	0	1375	0	0	0	0	0	1376	0	0	0	0	0	1377	0	0	0	0	0	1378	0	0	0	0	0	1379	0	0	0	0	0	1380	0	0	0	0	0	1381	0	0
0	0	0	1382	0	0	0	0	1383	0	0	0	0	0	1384	0	0	0	0	0	1385	0	0	0	0	0	1386	0	0	0	0	0	1387	0	0	0	0	0	1388	0	0	0	0	0	1389	0	0	0	0	0	1390	0	0	0	0	0	1391	0	0	0	0	0	1392	0	0	0	0	0	1393	0	0	0	0	0	1394	0	0	0	0	0	1395	0	0	0	0	0	1396	0	0	0	0	0	1397	0	0
0	0	1398	0	1399	0	0	1400	0	1401	0	0	0	1402	0	1403	0	0	0	1404	0	1405	0	0	0	1406	0	1407	0	0	0	1408	0	1409	0	0	0	1410	0	1411	0	0	0	1412	0	1413	0	0	0	1414	0	1415	0	0	0	1416	0	1417	0	0	0	1418	0	1419	0	0	0	1420	0	1421	0	0	0	1422	0	1423	0	0	0	1424	0	1425	0	0	0	1426	0	1427	0	0	0	1428	0	1429	0
0	1430	0	0	0	0	1431	0	0	0	0	0	1432	0	0	0	0	0	1433	0	0	0	0	0	1434	0	0	0	0	0	1435	0	0	0	0	0	1436	0	0	0	0	0	1437	0	0	0	0	0	1438	0	0	0	0	0	1439	0	0	0	0	0	1440	0	0	0	0	0	1441	0	0	0	0	0	1442	0	0	0	0	0	1443	0	0	0	0	0	1444	0	0	0	0	0	1445	0	0	0	0
1446	0	0	0	0	1447	0	0	0	0	1448	1449	0	0	0	0	1450	1451	0	0	0	0	1452	1453	0	0	0	0	1454	1455	0	0	0	0	1456	1457	0	0	0	0	1458	1459	0	0	0	0	1460	1461	0	0	0	0	1462	1463	0	0	0	0	1464	1465	0	0	0	0	1466	1467	0	0	0	0	1468	1469	0	0	0	0	1470	1471	0	0	0	0	1472	1473	0	0	0	0	1474	1475	0	0	0	0	1476
0	1477	0	0	0	0	1478	0	0	0	0	0	1479	0	0	0	0	0	1480	0	0	0	0	0	1481	0	0	0	0	0	1482	0	0	0	0	0	1483	0	0	0	0	0	1484	0	0	0	0	0	1485	0	0	0	0	0	1486	0	0	0	0	0	1487	0	0	0	0	0	1488	0	0	0	0	0	1489	0	0	0	0	0	1490	0	0	0	0	0	1491	0	0	0	0	0	1492	0	0	0	0
0	0	0	1493	0	0	0	0	1494	0	0	0	0	0	1495	0	0	0	0	0	1496	0	0	0	0	0	1497	0	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0	1505	0	0	0	0	0	1506	0	0	0	0	0	1507	0	0	0	0	0	1508	0	0
0	0	0	1509	0	0	0	0	1510	0	0	0	0	0	1511	0	0	0	0	0	1512	0	0	0	0	0	1513	0	0	0	0	0	1514	0	0	0	0	0	1515	0	0	0	0	0	1516	0	0	0	0	0	1517	0	0	0	0	0	1518	0	0	0	0	0	1519	0	0	0	0	0	1520	0	0	0	0	0	1521	0	0	0	0	0	1522	0	0	0	0	0	1523	0	0	0	0	0	1524	0	0
0	0	1525	0	1526	0	0	1527	0	1528	0	0	0	1529	0	1530	0	0	0	1531	0	1532	0	0	0	1533	0	1534	0	0	0	1535	0	1536	0	0	0	1537	0	1538	0	0	0	1539	0	1540	0	0	0	1541	0	1542	0	0	0	1543	0	1544	0	0	0	1545	0	1546	0	0	0	1547	0	1548	0	0	0	1549	0	1550	0	0	0	1551	0	1552	0	0	0	1553	0	1554	0	0	0	1555	0	1556	0
0	1557	0	0	0	0	1558	0	0	0	0	0	1559	0	0	0	0	0	1560	0	0	0	0	0	1561	0	0	0	0	0	1562	0	0	0	0	0	1563	0	0	0	0	0	1564	0	0	0	0	0	1565	0	0	0	0	0	1566	0	0	0	0	0	1567	0	0	0	0	0	1568	0	0	0	0	0	1569	0	0	0	0	0	1570	0	0	0	0	0	1571	0	0	0	0	0	1572	0	0	0	0
1573	0	0	0	0	1574	0	0	0	0	1575	1576	0	0	0	0	1577	1578	0	0	0	0	1579	1580	0	0	0	0	1581	1582	0	0	0	0	1583	1584	0	0	0	0	1585	1586	0	0	0	0	1587	1588	0	0	0	0	1589	1590	0	0	0	0	1591	1592	0	0	0	0	1593	1594	0	0	0	0	1595	1596	0	0	0	0	1597	1598	0	0	0	0	1599	1600	0	0	0	0	1601	1602	0	0	0	0	1603
0	1604	0	0	0	0	1605	0	0	0	0	0	1606	0	0	0	0	0	1607	0	0	0	0	0	1608	0	0	0	0	0	1609	0	0	0	0	0	1610	0	0	0	0	0	1611	0	0	0	0	0	1612	0	0	0	0	0	1613	0	0	0	0	0	1614	0	0	0	0	0	1615	0	0	0	0	0	1616	0	0	0	0	0	1617	0	0	0	0	0	1618	0	0	0	0	0	1619	0	0	0	0
0	0	0	1620	0	0	0	0	1621	0	0	0	0	0	1622	0	0	0	0	0	1623	0	0	0	0	0	1624	0	0	0	0	0	1625	0	0	0	0	0	1626	0	0	0	0	0	1627	0	0	0	0	0	1628	0	0	0	0	0	1629	0	0	0	0	0	1630	0	0	0	0	0	1631	0	0	0	0	0	1632	0	0	0	0	0	1633	0	0	0	0	0	1634	0	0	0	0	0	1635	0	0
0	0	0	1636	0	0	0	0	1637	0	0	0	0	0	1638	0	0	0	0	0	1639	0	0	0	0	0	1640	0	0	0	0	0	1641	0	0	0	0	0	1642	0	0	0	0	0	1643	0	0	0	0	0	1644	0	0	0	0	0	1645	0	0	0	0	0	1646	0	0	0	0	0	1647	0	0	0	0	0	1648	0	0	0	0	0	1649	0	0	0	0	0	1650	0	0	0	0	0	1651	0	0
0	0	1652	0	1653	0	0	1654	0	1655	0	0	0	1656	0	1657	0	0	0	1658	0	1659	0	0	0	1660	0	1661	0	0	0	1662	0	1663	0	0	0	1664	0	1665	0	0	0	1666	0	1667	0	0	0	1668	0	1669	0	0	0	1670	0	1671	0	0	0	1672	0	1673	0	0	0	1674	0	1675	0	0	0	1676	0	1677	0	0	0	1678	0	1679	0	0	0	1680	0	1681	0	0	0	1682	0	1683	0
0	1684	0	0	0	0	1685	0	0	0	0	0	1686	0	0	0	0	0	1687	0	0	0	0	0	1688	0	0	0	0	0	1689	0	0	0	0	0	1690	0	0	0	0	0	1691	0	0	0	0	0	1692	0	0	0	0	0	1693	0	0	0	0	0	1694	0	0	0	0	0	1695	0	0	0	0	0	1696	0	0	0	0	0	1697	0	0	0	0	0	1698	0	0	0	0	0	1699	0	0	0	0
1700	0	0	0	0	1701	0	0	0	0	1702	1703	0	0	0	0	1704	1705	0	0	0	0	1706	1707	0	0	0	0	1708	1709	0	0	0	0	1710	1711	0	0	0	0	1712	1713	0	0	0	0	1714	1715	0	0	0	0	1716	1717	0	0	0	0	1718	1719	0	0	0	0	1720	1721	0	0	0	0	1722	1723	0	0	0	0	1724	1725	0	0	0	0	1726	1727	0	0	0	0	1728	1729	0	0	0	0	1730
0	1731	0	0	0	0	1732	0	0	0	0	0	1733	0	0	0	0	0	1734	0	0	0	0	0	1735	0	0	0	0	0	1736	0	0	0	0	0	1737	0	0	0	0	0	1738	0	0	0	0	0	1739	0	0	0	0	0	1740	0	0	0	0	0	1741	0	0	0	0	0	1742	0	0	0	0	0	1743	0	0	0	0	0	1744	0	0	0	0	0	1745	0	0	0	0	0	1746	0	0	0	0
0	0	0	1747	0	0	0	0	1748	0	0	0	0	0	1749	0	0	0	0	0	1750	0	0	0	0	0	1751	0	0	0	0	0	1752	0	0	0	0	0	1753	0	0	0	0	0	1754	0	0	0	0	0	1755	0	0	0	0	0	1756	0	0	0	0	0	1757	0	0	0	0	0	1758	0	0	0	0	0	1759	0	0	0	0	0	1760	0	0	0	0	0	1761	0	0	0	0	0	1762	0	0
0	0	0	1763	0	0	0	0	1764	0	0	0	0	0	1765	0	0	0	0	0	1766	0	0	0	0	0	1767	0	0	0	0	0	1768	0	0	0	0	0	1769	0	0	0	0	0	1770	0	0	0	0	0	1771	0	0	0	0	0	1772	0	0	0	0	0	1773	0	0	0	0	0	1774	0	0	0	0	0	1775	0	0	0	0	0	1776	0	0	0	0	0	1777	0	0	0	0	0	1778	0	0
0	0	1779	0	1780	0	0	1781	0	1782	0	0	0	1783	0	1784	0	0	0	1785	0	1786	0	0	0	1787	0	1788	0	0	0	1789	0	1790	0	0	0	1791	0	1792	0	0	0	1793	0	1794	0	0	0	1795	0	1796	0	0	0	1797	0	1798	0	0	0	1799	0	1800	0	0	0	1801	0	1802	0	0	0	1803	0	1804	0	0	0	1805	0	1806	0	0	0	1807	0	1808	0	0	0	1809	0	1810	0
0	1811	0	0	0	0	1812	0	0	0	0	0	1813	0	0	0	0	0	1814	0	0	0	0	0	1815	0	0	0	0	0	1816	0	0	0	0	0	1817	0	0	0	0	0	1818	0	0	0	0	0	1819	0	0	0	0	0	1820	0	0	0	0	0	1821	0	0	0	0	0	1822	0	0	0	0	0	1823	0	0	0	0	0	1824	0	0	0	0	0	1825	0	0	0	0	0	1826	0	0	0	0
1827	0	0	0	0	1828	0	0	0	0	1829	1830	0	0	0	0	1831	1832	0	0	0	0	1833	1834	0	0	0	0	1835	1836	0	0	0	0	1837	1838	0	0	0	0	1839	1840	0	0	0	0	1841	1842	0	0	0	0	1843	1844	0	0	0	0	1845	1846	0	0	0	0	1847	1848	0	0	0	0	1849	1850	0	0	0	0	1851	1852	0	0	0	0	1853	1854	0	0	0	0	1855	1856	0	0	0	0	1857
0	1858	0	0	0	0	1859	0	0	0	0	0	1860	0	0	0	0	0	1861	0	0	0	0	0	1862	0	0	0	0	0	1863	0	0	0	0	0	1864	0	0	0	0	0	1865	0	0	0	0	0	1866	0	0	0	0	0	1867	0	0	0	0	0	1868	0	0	0	0	0	1869	0	0	0	0	0	1870	0	0	0	0	0	1871	0	0	0	0	0	1872	0	0	0	0	0	1873	0	0	0	0
0	0	0	1874	0	0	0	0	1875	0	0	0	0	0	1876	0	0	0	0	0	1877	0	0	0	0	0	1878	0	0	0	0	0	1879	0	0	0	0	0	1880	0	0	0	0	0	1881	0	0	0	0	0	1882	0	0	0	0	0	1883	0	0	0	0	0	1884	0	0	0	0	0	1885	0	0	0	0	0	1886	0	0	0	0	0	1887	0	0	0	0	0	1888	0	0	0	0	0	1889	0	0
0	0	0	1890	0	0	0	0	1891	0	0	0	0	0	1892	0	0	0	0	0	1893	0	0	0	0	0	1894	0	0	0	0	0	1895	0	0	0	0	0	1896	0	0	0	0	0	1897	0	0	0	0	0	1898	0	0	0	0	0	1899	0	0	0	0	0	1900	0	0	0	0	0	1901	0	0	0	0	0	1902	0	0	0	0	0	1903	0	0	0	0	0	1904	0	0	0	0	0	1905	0	0
0	0	1906	0	1907	0	0	1908	0	1909	0	0	0	1910	0	1911	0	0	0	1912	0	1913	0	0	0	1914	0	1915	0	0	0	1916	0	1917	0	0	0	1918	0	1919	0	0	0	1920	0	1921	0	0	0	1922	0	1923	0	0	0	1924	0	1925	0	0	0	1926	0	1927	0	0	0	1928	0	1929	0	0	0	1930	0	1931	0	0	0	1932	0	1933	0	0	0	1934	0	1935	0	0	0	1936	0	1937	0
0	1938	0	0	0	0	1939	0	0	0	0	0	1940	0	0	0	0	0	1941	0	0	0	0	0	1942	0	0	0	0	0	1943	0	0	0	0	0	1944	0	0	0	0	0	1945	0	0	0	0	0	1946	0	0	0	0	0	1947	0	0	0	0	0	1948	0	0	0	0	0	1949	0	0	0	0	0	1950	0	0	0	0	0	1951	0	0	0	0	0	1952	0	0	0	0	0	1953	0	0	0	0
1954	0	0	0	0	1955	0	0	0	0	1956	1957	0	0	0	0	1958	1959	0	0	0	0	1960	1961	0	0	0	0	1962	1963	0	0	0	0	1964	1965	0	0	0	0	1966	1967	0	0	0	0	1968	1969	0	0	0	0	1970	1971	0	0	0	0	1972	1973	0	0	0	0	1974	1975	0	0	0	0	1976	1977	0	0	0	0	1978	1979	0	0	0	0	1980	1981	0	0	0	0	1982	1983	0	0	0	0	1984
0	1985	0	0	0	0	1986	0	0	0	0	0	1987	0	0	0	0	0	1988	0	0	0	0	0	1989	0	0	0	0	0	1990	0	0	0	0	0	1991	0	0	0	0	0	1992	0	0	0	0	0	1993	0	0	0	0	0	1994	0	0	0	0	0	1995	0	0	0	0	0	1996	0	0	0	0	0	1997	0	0	0	0	0	1998	0	0	0	0	0	1999	0	0	0	0	0	2000	0	0	0	0
0	0	0	2001	0	0	0	0	2002	0	0	0	0	0	2003	0	0	0	0	0	2004	0	0	0	0	0	2005	0	0	0	0	0	2006	0	0	0	0	0	2007	0	0	0	0	0	2008	0	0	0	0	0	2009	0	0	0	0	0	2010	0	0	0	0	0	2011	0	0	0	0	0	2012	0	0	0	0	0	2013	0	0	0	0	0	2014	0	0	0	0	0	2015	0	0	0	0	0	2016	0	0

==> anc/TricriticalIsing_Data/Tricrit_SigPrimeStructConst.dat <==
0.	0.	0.	1.	0.	0.
0.	0.	0.5	0.	0.75	0.
0.	0.5	0.	0.	0.	0.
1.	0.	0.	0.	0.	0.875
0.	0.75	0.	0.	0.	0.
0.	0.	0.	0.875	0.	0.

==> anc/TricriticalIsing_Data/Tricrit_SigStructConst.dat <==
0.	1.	0.	0.	0.	0.
1.	0.	0.91545311139727	0.	0.15257551856621	0.01785714285714
0.	0.91545311139727	0.	0.5	0.	0.
0.	0.	0.5	0.	0.75	0.
0.	0.15257551856621	0.	0.75	0.	0.
0.	0.01785714285714	0.	0.	0.	0.

==> anc/TricriticalIsing_Data/Tricrit_TMatDescL_Ncut15.dat <==
0	0	0	0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16	0
0	17	0	18	0	0	19	0	20	0	0	0	21	0	22	0	0	0	23	0	24	0	0	0	25	0	26	0	0	0	27	0	28	0	0	0	29	0	30	0	0	0	31	0	32	0	0	0	33	0	34	0	0	0	35	0	36	0	0	0	37	0	38	0	0	0	39	0	40	0	0	0	41	0	42	0	0	0	43	0	44	0	0	0	45	0	46	0	0	0	47	0	48	0	0
0	0	49	0	0	50	0	51	0	0	52	0	0	53	0	0	54	0	0	55	0	0	56	0	0	57	0	0	58	0	0	59	0	0	60	0	0	61	0	0	62	0	0	63	0	0	64	0	0	65	0	0	66	0	0	67	0	0	68	0	0	69	0	0	70	0	0	71	0	0	72	0	0	73	0	0	74	0	0	75	0	0	76	0	0	77	0	0	78	0	0	79	0	0	80
0	81	0	0	0	0	82	0	0	0	0	0	83	0	0	0	0	0	84	0	0	0	0	0	85	0	0	0	0	0	86	0	0	0	0	0	87	0	0	0	0	0	88	0	0	0	0	0	89	0	0	0	0	0	90	0	0	0	0	0	91	0	0	0	0	0	92	0	0	0	0	0	93	0	0	0	0	0	94	0	0	0	0	0	95	0	0	0	0	0	96	0	0	0	0
97	0	0	0	98	0	0	0	0	99	0	100	0	0	0	101	0	102	0	0	0	103	0	104	0	0	0	105	0	106	0	0	0	107	0	108	0	0	0	109	0	110	0	0	0	111	0	112	0	0	0	113	0	114	0	0	0	115	0	116	0	0	0	117	0	118	0	0	0	119	0	120	0	0	0	121	0	122	0	0	0	123	0	124	0	0	0	125	0	126	0	0	0	127	0
0	0	128	0	0	0	0	129	0	0	0	0	0	130	0	0	0	0	0	131	0	0	0	0	0	132	0	0	0	0	0	133	0	0	0	0	0	134	0	0	0	0	0	135	0	0	0	0	0	136	0	0	0	0	0	137	0	0	0	0	0	138	0	0	0	0	0	139	0	0	0	0	0	140	0	0	0	0	0	141	0	0	0	0	0	142	0	0	0	0	0	143	0	0	0
0	144	0	145	0	0	146	0	147	0	0	0	148	0	149	0	0	0	150	0	151	0	0	0	152	0	153	0	0	0	154	0	155	0	0	0	156	0	157	0	0	0	158	0	159	0	0	0	160	0	161	0	0	0	162	0	163	0	0	0	164	0	165	0	0	0	166	0	167	0	0	0	168	0	169	0	0	0	170	0	171	0	0	0	172	0	173	0	0	0	174	0	175	0	0
0	0	176	0	0	177	0	178	0	0	179	0	0	180	0	0	181	0	0	182	0	0	183	0	0	184	0	0	185	0	0	186	0	0	187	0	0	188	0	0	189	0	0	190	0	0	191	0	0	192	0	0	193	0	0	194	0	0	195	0	0	196	0	0	197	0	0	198	0	0	199	0	0	200	0	0	201	0	0	202	0	0	203	0	0	204	0	0	205	0	0	206	0	0	207
0	208	0	0	0	0	209	0	0	0	0	0	210	0	0	0	0	0	211	0	0	0	0	0	212	0	0	0	0	0	213	0	0	0	0	0	214	0	0	0	0	0	215	0	0	0	0	0	216	0	0	0	0	0	217	0	0	0	0	0	218	0	0	0	0	0	219	0	0	0	0	0	220	0	0	0	0	0	221	0	0	0	0	0	222	0	0	0	0	0	223	0	0	0	0
224	0	0	0	225	0	0	0	0	226	0	227	0	0	0	228	0	229	0	0	0	230	0	231	0	0	0	232	0	233	0	0	0	234	0	235	0	0	0	236	0	237	0	0	0	238	0	239	0	0	0	240	0	241	0	0	0	242	0	243	0	0	0	244	0	245	0	0	0	246	0	247	0	0	0	248	0	249	0	0	0	250	0	251	0	0	0	252	0	253	0	0	0	254	0
0	0	255	0	0	0	0	256	0	0	0	0	0	257	0	0	0	0	0	258	0	0	0	0	0	259	0	0	0	0	0	260	0	0	0	0	0	261	0	0	0	0	0	262	0	0	0	0	0	263	0	0	0	0	0	264	0	0	0	0	0	265	0	0	0	0	0	266	0	0	0	0	0	267	0	0	0	0	0	268	0	0	0	0	0	269	0	0	0	0	0	270	0	0	0
0	0	0	0	271	0	0	0	0	272	0	0	0	0	0	273	0	0	0	0	0	274	0	0	0	0	0	275	0	0	0	0	0	276	0	0	0	0	0	277	0	0	0	0	0	278	0	0	0	0	0	279	0	0	0	0	0	280	0	0	0	0	0	281	0	0	0	0	0	282	0	0	0	0	0	283	0	0	0	0	0	284	0	0	0	0	0	285	0	0	0	0	0	286	0
0	287	0	288	0	0	289	0	290	0	0	0	291	0	292	0	0	0	293	0	294	0	0	0	295	0	296	0	0	0	297	0	298	0	0	0	299	0	300	0	0	0	301	0	302	0	0	0	303	0	304	0	0	0	305	0	306	0	0	0	307	0	308	0	0	0	309	0	310	0	0	0	311	0	312	0	0	0	313	0	314	0	0	0	315	0	316	0	0	0	317	0	318	0	0
0	0	319	0	0	320	0	321	0	0	322	0	0	323	0	0	324	0	0	325	0	0	326	0	0	327	0	0	328	0	0	329	0	0	330	0	0	331	0	0	332	0	0	333	0	0	334	0	0	335	0	0	336	0	0	337	0	0	338	0	0	339	0	0	340	0	0	341	0	0	342	0	0	343	0	0	344	0	0	345	0	0	346	0	0	347	0	0	348	0	0	349	0	0	350
0	351	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0	365	0	0	0	0	0	366	0	0	0	0
367	0	0	0	368	0	0	0	0	369	0	370	0	0	0	371	0	372	0	0	0	373	0	374	0	0	0	375	0	376	0	0	0	377	0	378	0	0	0	379	0	380	0	0	0	381	0	382	0	0	0	383	0	384	0	0	0	385	0	386	0	0	0	387	0	388	0	0	0	389	0	390	0	0	0	391	0	392	0	0	0	393	0	394	0	0	0	395	0	396	0	0	0	397	0
0	0	398	0	0	0	0	399	0	0	0	0	0	400	0	0	0	0	0	401	0	0	0	0	0	402	0	0	0	0	0	403	0	0	0	0	0	404	0	0	0	0	0	405	0	0	0	0	0	406	0	0	0	0	0	407	0	0	0	0	0	408	0	0	0	0	0	409	0	0	0	0	0	410	0	0	0	0	0	411	0	0	0	0	0	412	0	0	0	0	0	413	0	0	0
0	0	0	0	414	0	0	0	0	415	0	0	0	0	0	416	0	0	0	0	0	417	0	0	0	0	0	418	0	0	0	0	0	419	0	0	0	0	0	420	0	0	0	0	0	421	0	0	0	0	0	422	0	0	0	0	0	423	0	0	0	0	0	424	0	0	0	0	0	425	0	0	0	0	0	426	0	0	0	0	0	427	0	0	0	0	0	428	0	0	0	0	0	429	0
0	430	0	431	0	0	432	0	433	0	0	0	434	0	435	0	0	0	436	0	437	0	0	0	438	0	439	0	0	0	440	0	441	0	0	0	442	0	443	0	0	0	444	0	445	0	0	0	446	0	447	0	0	0	448	0	449	0	0	0	450	0	451	0	0	0	452	0	453	0	0	0	454	0	455	0	0	0	456	0	457	0	0	0	458	0	459	0	0	0	460	0	461	0	0
0	0	462	0	0	463	0	464	0	0	465	0	0	466	0	0	467	0	0	468	0	0	469	0	0	470	0	0	471	0	0	472	0	0	473	0	0	474	0	0	475	0	0	476	0	0	477	0	0	478	0	0	479	0	0	480	0	0	481	0	0	482	0	0	483	0	0	484	0	0	485	0	0	486	0	0	487	0	0	488	0	0	489	0	0	490	0	0	491	0	0	492	0	0	493
0	494	0	0	0	0	495	0	0	0	0	0	496	0	0	0	0	0	497	0	0	0	0	0	498	0	0	0	0	0	499	0	0	0	0	0	500	0	0	0	0	0	501	0	0	0	0	0	502	0	0	0	0	0	503	0	0	0	0	0	504	0	0	0	0	0	505	0	0	0	0	0	506	0	0	0	0	0	507	0	0	0	0	0	508	0	0	0	0	0	509	0	0	0	0
510	0	0	0	511	0	0	0	0	512	0	513	0	0	0	514	0	515	0	0	0	516	0	517	0	0	0	518	0	519	0	0	0	520	0	521	0	0	0	522	0	523	0	0	0	524	0	525	0	0	0	526	0	527	0	0	0	528	0	529	0	0	0	530	0	531	0	0	0	532	0	533	0	0	0	534	0	535	0	0	0	536	0	537	0	0	0	538	0	539	0	0	0	540	0
0	0	541	0	0	0	0	542	0	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0	555	0	0	0	0	0	556	0	0	0
0	0	0	0	557	0	0	0	0	558	0	0	0	0	0	559	0	0	0	0	0	560	0	0	0	0	0	561	0	0	0	0	0	562	0	0	0	0	0	563	0	0	0	0	0	564	0	0	0	0	0	565	0	0	0	0	0	566	0	0	0	0	0	567	0	0	0	0	0	568	0	0	0	0	0	569	0	0	0	0	0	570	0	0	0	0	0	571	0	0	0	0	0	572	0
0	573	0	574	0	0	575	0	576	0	0	0	577	0	578	0	0	0	579	0	580	0	0	0	581	0	582	0	0	0	583	0	584	0	0	0	585	0	586	0	0	0	587	0	588	0	0	0	589	0	590	0	0	0	591	0	592	0	0	0	593	0	594	0	0	0	595	0	596	0	0	0	597	0	598	0	0	0	599	0	600	0	0	0	601	0	602	0	0	0	603	0	604	0	0
0	0	605	0	0	606	0	607	0	0	608	0	0	609	0	0	610	0	0	611	0	0	612	0	0	613	0	0	614	0	0	615	0	0	616	0	0	617	0	0	618	0	0	619	0	0	620	0	0	621	0	0	622	0	0	623	0	0	624	0	0	625	0	0	626	0	0	627	0	0	628	0	0	629	0	0	630	0	0	631	0	0	632	0	0	633	0	0	634	0	0	635	0	0	636
0	637	0	0	0	0	638	0	0	0	0	0	639	0	0	0	0	0	640	0	0	0	0	0	641	0	0	0	0	0	642	0	0	0	0	0	643	0	0	0	0	0	644	0	0	0	0	0	645	0	0	0	0	0	646	0	0	0	0	0	647	0	0	0	0	0	648	0	0	0	0	0	649	0	0	0	0	0	650	0	0	0	0	0	651	0	0	0	0	0	652	0	0	0	0
653	0	0	0	654	0	0	0	0	655	0	656	0	0	0	657	0	658	0	0	0	659	0	660	0	0	0	661	0	662	0	0	0	663	0	664	0	0	0	665	0	666	0	0	0	667	0	668	0	0	0	669	0	670	0	0	0	671	0	672	0	0	0	673	0	674	0	0	0	675	0	676	0	0	0	677	0	678	0	0	0	679	0	680	0	0	0	681	0	682	0	0	0	683	0
0	0	684	0	0	0	0	685	0	0	0	0	0	686	0	0	0	0	0	687	0	0	0	0	0	688	0	0	0	0	0	689	0	0	0	0	0	690	0	0	0	0	0	691	0	0	0	0	0	692	0	0	0	0	0	693	0	0	0	0	0	694	0	0	0	0	0	695	0	0	0	0	0	696	0	0	0	0	0	697	0	0	0	0	0	698	0	0	0	0	0	699	0	0	0
0	0	0	0	700	0	0	0	0	701	0	0	0	0	0	702	0	0	0	0	0	703	0	0	0	0	0	704	0	0	0	0	0	705	0	0	0	0	0	706	0	0	0	0	0	707	0	0	0	0	0	708	0	0	0	0	0	709	0	0	0	0	0	710	0	0	0	0	0	711	0	0	0	0	0	712	0	0	0	0	0	713	0	0	0	0	0	714	0	0	0	0	0	715	0
0	716	0	717	0	0	718	0	719	0	0	0	720	0	721	0	0	0	722	0	723	0	0	0	724	0	725	0	0	0	726	0	727	0	0	0	728	0	729	0	0	0	730	0	731	0	0	0	732	0	733	0	0	0	734	0	735	0	0	0	736	0	737	0	0	0	738	0	739	0	0	0	740	0	741	0	0	0	742	0	743	0	0	0	744	0	745	0	0	0	746	0	747	0	0
0	0	748	0	0	749	0	750	0	0	751	0	0	752	0	0	753	0	0	754	0	0	755	0	0	756	0	0	757	0	0	758	0	0	759	0	0	760	0	0	761	0	0	762	0	0	763	0	0	764	0	0	765	0	0	766	0	0	767	0	0	768	0	0	769	0	0	770	0	0	771	0	0	772	0	0	773	0	0	774	0	0	775	0	0	776	0	0	777	0	0	778	0	0	779
0	780	0	0	0	0	781	0	0	0	0	0	782	0	0	0	0	0	783	0	0	0	0	0	784	0	0	0	0	0	785	0	0	0	0	0	786	0	0	0	0	0	787	0	0	0	0	0	788	0	0	0	0	0	789	0	0	0	0	0	790	0	0	0	0	0	791	0	0	0	0	0	792	0	0	0	0	0	793	0	0	0	0	0	794	0	0	0	0	0	795	0	0	0	0
796	0	0	0	797	0	0	0	0	798	0	799	0	0	0	800	0	801	0	0	0	802	0	803	0	0	0	804	0	805	0	0	0	806	0	807	0	0	0	808	0	809	0	0	0	810	0	811	0	0	0	812	0	813	0	0	0	814	0	815	0	0	0	816	0	817	0	0	0	818	0	819	0	0	0	820	0	821	0	0	0	822	0	823	0	0	0	824	0	825	0	0	0	826	0
0	0	827	0	0	0	0	828	0	0	0	0	0	829	0	0	0	0	0	830	0	0	0	0	0	831	0	0	0	0	0	832	0	0	0	0	0	833	0	0	0	0	0	834	0	0	0	0	0	835	0	0	0	0	0	836	0	0	0	0	0	837	0	0	0	0	0	838	0	0	0	0	0	839	0	0	0	0	0	840	0	0	0	0	0	841	0	0	0	0	0	842	0	0	0
0	0	0	0	843	0	0	0	0	844	0	0	0	0	0	845	0	0	0	0	0	846	0	0	0	0	0	847	0	0	0	0	0	848	0	0	0	0	0	849	0	0	0	0	0	850	0	0	0	0	0	851	0	0	0	0	0	852	0	0	0	0	0	853	0	0	0	0	0	854	0	0	0	0	0	855	0	0	0	0	0	856	0	0	0	0	0	857	0	0	0	0	0	858	0
0	859	0	860	0	0	861	0	862	0	0	0	863	0	864	0	0	0	865	0	866	0	0	0	867	0	868	0	0	0	869	0	870	0	0	0	871	0	872	0	0	0	873	0	874	0	0	0	875	0	876	0	0	0	877	0	878	0	0	0	879	0	880	0	0	0	881	0	882	0	0	0	883	0	884	0	0	0	885	0	886	0	0	0	887	0	888	0	0	0	889	0	890	0	0
0	0	891	0	0	892	0	893	0	0	894	0	0	895	0	0	896	0	0	897	0	0	898	0	0	899	0	0	900	0	0	901	0	0	902	0	0	903	0	0	904	0	0	905	0	0	906	0	0	907	0	0	908	0	0	909	0	0	910	0	0	911	0	0	912	0	0	913	0	0	914	0	0	915	0	0	916	0	0	917	0	0	918	0	0	919	0	0	920	0	0	921	0	0	922
0	923	0	0	0	0	924	0	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0	935	0	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0	0	938	0	0	0	0
939	0	0	0	940	0	0	0	0	941	0	942	0	0	0	943	0	944	0	0	0	945	0	946	0	0	0	947	0	948	0	0	0	949	0	950	0	0	0	951	0	952	0	0	0	953	0	954	0	0	0	955	0	956	0	0	0	957	0	958	0	0	0	959	0	960	0	0	0	961	0	962	0	0	0	963	0	964	0	0	0	965	0	966	0	0	0	967	0	968	0	0	0	969	0
0	0	970	0	0	0	0	971	0	0	0	0	0	972	0	0	0	0	0	973	0	0	0	0	0	974	0	0	0	0	0	975	0	0	0	0	0	976	0	0	0	0	0	977	0	0	0	0	0	978	0	0	0	0	0	979	0	0	0	0	0	980	0	0	0	0	0	981	0	0	0	0	0	982	0	0	0	0	0	983	0	0	0	0	0	984	0	0	0	0	0	985	0	0	0
0	0	0	0	986	0	0	0	0	987	0	0	0	0	0	988	0	0	0	0	0	989	0	0	0	0	0	990	0	0	0	0	0	991	0	0	0	0	0	992	0	0	0	0	0	993	0	0	0	0	0	994	0	0	0	0	0	995	0	0	0	0	0	996	0	0	0	0	0	997	0	0	0	0	0	998	0	0	0	0	0	999	0	0	0	0	0	1000	0	0	0	0	0	1001	0
0	1002	0	1003	0	0	1004	0	1005	0	0	0	1006	0	1007	0	0	0	1008	0	1009	0	0	0	1010	0	1011	0	0	0	1012	0	1013	0	0	0	1014	0	1015	0	0	0	1016	0	1017	0	0	0	1018	0	1019	0	0	0	1020	0	1021	0	0	0	1022	0	1023	0	0	0	1024	0	1025	0	0	0	1026	0	1027	0	0	0	1028	0	1029	0	0	0	1030	0	1031	0	0	0	1032	0	1033	0	0
0	0	1034	0	0	1035	0	1036	0	0	1037	0	0	1038	0	0	1039	0	0	1040	0	0	1041	0	0	1042	0	0	1043	0	0	1044	0	0	1045	0	0	1046	0	0	1047	0	0	1048	0	0	1049	0	0	1050	0	0	1051	0	0	1052	0	0	1053	0	0	1054	0	0	1055	0	0	1056	0	0	1057	0	0	1058	0	0	1059	0	0	1060	0	0	1061	0	0	1062	0	0	1063	0	0	1064	0	0	1065
0	1066	0	0	0	0	1067	0	0	0	0	0	1068	0	0	0	0	0	1069	0	0	0	0	0	1070	0	0	0	0	0	1071	0	0	0	0	0	1072	0	0	0	0	0	1073	0	0	0	0	0	1074	0	0	0	0	0	1075	0	0	0	0	0	1076	0	0	0	0	0	1077	0	0	0	0	0	1078	0	0	0	0	0	1079	0	0	0	0	0	1080	0	0	0	0	0	1081	0	0	0	0
1082	0	0	0	1083	0	0	0	0	1084	0	1085	0	0	0	1086	0	1087	0	0	0	1088	0	1089	0	0	0	1090	0	1091	0	0	0	1092	0	1093	0	0	0	1094	0	1095	0	0	0	1096	0	1097	0	0	0	1098	0	1099	0	0	0	1100	0	1101	0	0	0	1102	0	1103	0	0	0	1104	0	1105	0	0	0	1106	0	1107	0	0	0	1108	0	1109	0	0	0	1110	0	1111	0	0	0	1112	0
0	0	1113	0	0	0	0	1114	0	0	0	0	0	1115	0	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0	1125	0	0	0	0	0	1126	0	0	0	0	0	1127	0	0	0	0	0	1128	0	0	0
0	0	0	0	1129	0	0	0	0	1130	0	0	0	0	0	1131	0	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140	0	0	0	0	0	1141	0	0	0	0	0	1142	0	0	0	0	0	1143	0	0	0	0	0	1144	0
0	1145	0	1146	0	0	1147	0	1148	0	0	0	1149	0	1150	0	0	0	1151	0	1152	0	0	0	1153	0	1154	0	0	0	1155	0	1156	0	0	0	1157	0	1158	0	0	0	1159	0	1160	0	0	0	1161	0	1162	0	0	0	1163	0	1164	0	0	0	1165	0	1166	0	0	0	1167	0	1168	0	0	0	1169	0	1170	0	0	0	1171	0	1172	0	0	0	1173	0	1174	0	0	0	1175	0	1176	0	0
0	0	1177	0	0	1178	0	1179	0	0	1180	0	0	1181	0	0	1182	0	0	1183	0	0	1184	0	0	1185	0	0	1186	0	0	1187	0	0	1188	0	0	1189	0	0	1190	0	0	1191	0	0	1192	0	0	1193	0	0	1194	0	0	1195	0	0	1196	0	0	1197	0	0	1198	0	0	1199	0	0	1200	0	0	1201	0	0	1202	0	0	1203	0	0	1204	0	0	1205	0	0	1206	0	0	1207	0	0	1208
0	1209	0	0	0	0	1210	0	0	0	0	0	1211	0	0	0	0	0	1212	0	0	0	0	0	1213	0	0	0	0	0	1214	0	0	0	0	0	1215	0	0	0	0	0	1216	0	0	0	0	0	1217	0	0	0	0	0	1218	0	0	0	0	0	1219	0	0	0	0	0	1220	0	0	0	0	0	1221	0	0	0	0	0	1222	0	0	0	0	0	1223	0	0	0	0	0	1224	0	0	0	0
1225	0	0	0	1226	0	0	0	0	1227	0	1228	0	0	0	1229	0	1230	0	0	0	1231	0	1232	0	0	0	1233	0	1234	0	0	0	1235	0	1236	0	0	0	1237	0	1238	0	0	0	1239	0	1240	0	0	0	1241	0	1242	0	0	0	1243	0	1244	0	0	0	1245	0	1246	0	0	0	1247	0	1248	0	0	0	1249	0	1250	0	0	0	1251	0	1252	0	0	0	1253	0	1254	0	0	0	1255	0
0	0	1256	0	0	0	0	1257	0	0	0	0	0	1258	0	0	0	0	0	1259	0	0	0	0	0	1260	0	0	0	0	0	1261	0	0	0	0	0	1262	0	0	0	0	0	1263	0	0	0	0	0	1264	0	0	0	0	0	1265	0	0	0	0	0	1266	0	0	0	0	0	1267	0	0	0	0	0	1268	0	0	0	0	0	1269	0	0	0	0	0	1270	0	0	0	0	0	1271	0	0	0
0	0	0	0	1272	0	0	0	0	1273	0	0	0	0	0	1274	0	0	0	0	0	1275	0	0	0	0	0	1276	0	0	0	0	0	1277	0	0	0	0	0	1278	0	0	0	0	0	1279	0	0	0	0	0	1280	0	0	0	0	0	1281	0	0	0	0	0	1282	0	0	0	0	0	1283	0	0	0	0	0	1284	0	0	0	0	0	1285	0	0	0	0	0	1286	0	0	0	0	0	1287	0
0	1288	0	1289	0	0	1290	0	1291	0	0	0	1292	0	1293	0	0	0	1294	0	1295	0	0	0	1296	0	1297	0	0	0	1298	0	1299	0	0	0	1300	0	1301	0	0	0	1302	0	1303	0	0	0	1304	0	1305	0	0	0	1306	0	1307	0	0	0	1308	0	1309	0	0	0	1310	0	1311	0	0	0	1312	0	1313	0	0	0	1314	0	1315	0	0	0	1316	0	1317	0	0	0	1318	0	1319	0	0
0	0	1320	0	0	1321	0	1322	0	0	1323	0	0	1324	0	0	1325	0	0	1326	0	0	1327	0	0	1328	0	0	1329	0	0	1330	0	0	1331	0	0	1332	0	0	1333	0	0	1334	0	0	1335	0	0	1336	0	0	1337	0	0	1338	0	0	1339	0	0	1340	0	0	1341	0	0	1342	0	0	1343	0	0	1344	0	0	1345	0	0	1346	0	0	1347	0	0	1348	0	0	1349	0	0	1350	0	0	1351
0	1352	0	0	0	0	1353	0	0	0	0	0	1354	0	0	0	0	0	1355	0	0	0	0	0	1356	0	0	0	0	0	1357	0	0	0	0	0	1358	0	0	0	0	0	1359	0	0	0	0	0	1360	0	0	0	0	0	1361	0	0	0	0	0	1362	0	0	0	0	0	1363	0	0	0	0	0	1364	0	0	0	0	0	1365	0	0	0	0	0	1366	0	0	0	0	0	1367	0	0	0	0
1368	0	0	0	1369	0	0	0	0	1370	0	1371	0	0	0	1372	0	1373	0	0	0	1374	0	1375	0	0	0	1376	0	1377	0	0	0	1378	0	1379	0	0	0	1380	0	1381	0	0	0	1382	0	1383	0	0	0	1384	0	1385	0	0	0	1386	0	1387	0	0	0	1388	0	1389	0	0	0	1390	0	1391	0	0	0	1392	0	1393	0	0	0	1394	0	1395	0	0	0	1396	0	1397	0	0	0	1398	0
0	0	1399	0	0	0	0	1400	0	0	0	0	0	1401	0	0	0	0	0	1402	0	0	0	0	0	1403	0	0	0	0	0	1404	0	0	0	0	0	1405	0	0	0	0	0	1406	0	0	0	0	0	1407	0	0	0	0	0	1408	0	0	0	0	0	1409	0	0	0	0	0	1410	0	0	0	0	0	1411	0	0	0	0	0	1412	0	0	0	0	0	1413	0	0	0	0	0	1414	0	0	0
0	0	0	0	1415	0	0	0	0	1416	0	0	0	0	0	1417	0	0	0	0	0	1418	0	0	0	0	0	1419	0	0	0	0	0	1420	0	0	0	0	0	1421	0	0	0	0	0	1422	0	0	0	0	0	1423	0	0	0	0	0	1424	0	0	0	0	0	1425	0	0	0	0	0	1426	0	0	0	0	0	1427	0	0	0	0	0	1428	0	0	0	0	0	1429	0	0	0	0	0	1430	0
0	1431	0	1432	0	0	1433	0	1434	0	0	0	1435	0	1436	0	0	0	1437	0	1438	0	0	0	1439	0	1440	0	0	0	1441	0	1442	0	0	0	1443	0	1444	0	0	0	1445	0	1446	0	0	0	1447	0	1448	0	0	0	1449	0	1450	0	0	0	1451	0	1452	0	0	0	1453	0	1454	0	0	0	1455	0	1456	0	0	0	1457	0	1458	0	0	0	1459	0	1460	0	0	0	1461	0	1462	0	0
0	0	1463	0	0	1464	0	1465	0	0	1466	0	0	1467	0	0	1468	0	0	1469	0	0	1470	0	0	1471	0	0	1472	0	0	1473	0	0	1474	0	0	1475	0	0	1476	0	0	1477	0	0	1478	0	0	1479	0	0	1480	0	0	1481	0	0	1482	0	0	1483	0	0	1484	0	0	1485	0	0	1486	0	0	1487	0	0	1488	0	0	1489	0	0	1490	0	0	1491	0	0	1492	0	0	1493	0	0	1494
0	1495	0	0	0	0	1496	0	0	0	0	0	1497	0	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0	1505	0	0	0	0	0	1506	0	0	0	0	0	1507	0	0	0	0	0	1508	0	0	0	0	0	1509	0	0	0	0	0	1510	0	0	0	0
1511	0	0	0	1512	0	0	0	0	1513	0	1514	0	0	0	1515	0	1516	0	0	0	1517	0	1518	0	0	0	1519	0	1520	0	0	0	1521	0	1522	0	0	0	1523	0	1524	0	0	0	1525	0	1526	0	0	0	1527	0	1528	0	0	0	1529	0	1530	0	0	0	1531	0	1532	0	0	0	1533	0	1534	0	0	0	1535	0	1536	0	0	0	1537	0	1538	0	0	0	1539	0	1540	0	0	0	1541	0
0	0	1542	0	0	0	0	1543	0	0	0	0	0	1544	0	0	0	0	0	1545	0	0	0	0	0	1546	0	0	0	0	0	1547	0	0	0	0	0	1548	0	0	0	0	0	1549	0	0	0	0	0	1550	0	0	0	0	0	1551	0	0	0	0	0	1552	0	0	0	0	0	1553	0	0	0	0	0	1554	0	0	0	0	0	1555	0	0	0	0	0	1556	0	0	0	0	0	1557	0	0	0
0	0	0	0	1558	0	0	0	0	1559	0	0	0	0	0	1560	0	0	0	0	0	1561	0	0	0	0	0	1562	0	0	0	0	0	1563	0	0	0	0	0	1564	0	0	0	0	0	1565	0	0	0	0	0	1566	0	0	0	0	0	1567	0	0	0	0	0	1568	0	0	0	0	0	1569	0	0	0	0	0	1570	0	0	0	0	0	1571	0	0	0	0	0	1572	0	0	0	0	0	1573	0
0	1574	0	1575	0	0	1576	0	1577	0	0	0	1578	0	1579	0	0	0	1580	0	1581	0	0	0	1582	0	1583	0	0	0	1584	0	1585	0	0	0	1586	0	1587	0	0	0	1588	0	1589	0	0	0	1590	0	1591	0	0	0	1592	0	1593	0	0	0	1594	0	1595	0	0	0	1596	0	1597	0	0	0	1598	0	1599	0	0	0	1600	0	1601	0	0	0	1602	0	1603	0	0	0	1604	0	1605	0	0
0	0	1606	0	0	1607	0	1608	0	0	1609	0	0	1610	0	0	1611	0	0	1612	0	0	1613	0	0	1614	0	0	1615	0	0	1616	0	0	1617	0	0	1618	0	0	1619	0	0	1620	0	0	1621	0	0	1622	0	0	1623	0	0	1624	0	0	1625	0	0	1626	0	0	1627	0	0	1628	0	0	1629	0	0	1630	0	0	1631	0	0	1632	0	0	1633	0	0	1634	0	0	1635	0	0	1636	0	0	1637
0	1638	0	0	0	0	1639	0	0	0	0	0	1640	0	0	0	0	0	1641	0	0	0	0	0	1642	0	0	0	0	0	1643	0	0	0	0	0	1644	0	0	0	0	0	1645	0	0	0	0	0	1646	0	0	0	0	0	1647	0	0	0	0	0	1648	0	0	0	0	0	1649	0	0	0	0	0	1650	0	0	0	0	0	1651	0	0	0	0	0	1652	0	0	0	0	0	1653	0	0	0	0
1654	0	0	0	1655	0	0	0	0	1656	0	1657	0	0	0	1658	0	1659	0	0	0	1660	0	1661	0	0	0	1662	0	1663	0	0	0	1664	0	1665	0	0	0	1666	0	1667	0	0	0	1668	0	1669	0	0	0	1670	0	1671	0	0	0	1672	0	1673	0	0	0	1674	0	1675	0	0	0	1676	0	1677	0	0	0	1678	0	1679	0	0	0	1680	0	1681	0	0	0	1682	0	1683	0	0	0	1684	0
0	0	1685	0	0	0	0	1686	0	0	0	0	0	1687	0	0	0	0	0	1688	0	0	0	0	0	1689	0	0	0	0	0	1690	0	0	0	0	0	1691	0	0	0	0	0	1692	0	0	0	0	0	1693	0	0	0	0	0	1694	0	0	0	0	0	1695	0	0	0	0	0	1696	0	0	0	0	0	1697	0	0	0	0	0	1698	0	0	0	0	0	1699	0	0	0	0	0	1700	0	0	0
0	0	0	0	1701	0	0	0	0	1702	0	0	0	0	0	1703	0	0	0	0	0	1704	0	0	0	0	0	1705	0	0	0	0	0	1706	0	0	0	0	0	1707	0	0	0	0	0	1708	0	0	0	0	0	1709	0	0	0	0	0	1710	0	0	0	0	0	1711	0	0	0	0	0	1712	0	0	0	0	0	1713	0	0	0	0	0	1714	0	0	0	0	0	1715	0	0	0	0	0	1716	0
0	1717	0	1718	0	0	1719	0	1720	0	0	0	1721	0	1722	0	0	0	1723	0	1724	0	0	0	1725	0	1726	0	0	0	1727	0	1728	0	0	0	1729	0	1730	0	0	0	1731	0	1732	0	0	0	1733	0	1734	0	0	0	1735	0	1736	0	0	0	1737	0	1738	0	0	0	1739	0	1740	0	0	0	1741	0	1742	0	0	0	1743	0	1744	0	0	0	1745	0	1746	0	0	0	1747	0	1748	0	0
0	0	1749	0	0	1750	0	1751	0	0	1752	0	0	1753	0	0	1754	0	0	1755	0	0	1756	0	0	1757	0	0	1758	0	0	1759	0	0	1760	0	0	1761	0	0	1762	0	0	1763	0	0	1764	0	0	1765	0	0	1766	0	0	1767	0	0	1768	0	0	1769	0	0	1770	0	0	1771	0	0	1772	0	0	1773	0	0	1774	0	0	1775	0	0	1776	0	0	1777	0	0	1778	0	0	1779	0	0	1780
0	1781	0	0	0	0	1782	0	0	0	0	0	1783	0	0	0	0	0	1784	0	0	0	0	0	1785	0	0	0	0	0	1786	0	0	0	0	0	1787	0	0	0	0	0	1788	0	0	0	0	0	1789	0	0	0	0	0	1790	0	0	0	0	0	1791	0	0	0	0	0	1792	0	0	0	0	0	1793	0	0	0	0	0	1794	0	0	0	0	0	1795	0	0	0	0	0	1796	0	0	0	0
1797	0	0	0	1798	0	0	0	0	1799	0	1800	0	0	0	1801	0	1802	0	0	0	1803	0	1804	0	0	0	1805	0	1806	0	0	0	1807	0	1808	0	0	0	1809	0	1810	0	0	0	1811	0	1812	0	0	0	1813	0	1814	0	0	0	1815	0	1816	0	0	0	1817	0	1818	0	0	0	1819	0	1820	0	0	0	1821	0	1822	0	0	0	1823	0	1824	0	0	0	1825	0	1826	0	0	0	1827	0
0	0	1828	0	0	0	0	1829	0	0	0	0	0	1830	0	0	0	0	0	1831	0	0	0	0	0	1832	0	0	0	0	0	1833	0	0	0	0	0	1834	0	0	0	0	0	1835	0	0	0	0	0	1836	0	0	0	0	0	1837	0	0	0	0	0	1838	0	0	0	0	0	1839	0	0	0	0	0	1840	0	0	0	0	0	1841	0	0	0	0	0	1842	0	0	0	0	0	1843	0	0	0
0	0	0	0	1844	0	0	0	0	1845	0	0	0	0	0	1846	0	0	0	0	0	1847	0	0	0	0	0	1848	0	0	0	0	0	1849	0	0	0	0	0	1850	0	0	0	0	0	1851	0	0	0	0	0	1852	0	0	0	0	0	1853	0	0	0	0	0	1854	0	0	0	0	0	1855	0	0	0	0	0	1856	0	0	0	0	0	1857	0	0	0	0	0	1858	0	0	0	0	0	1859	0
0	1860	0	1861	0	0	1862	0	1863	0	0	0	1864	0	1865	0	0	0	1866	0	1867	0	0	0	1868	0	1869	0	0	0	1870	0	1871	0	0	0	1872	0	1873	0	0	0	1874	0	1875	0	0	0	1876	0	1877	0	0	0	1878	0	1879	0	0	0	1880	0	1881	0	0	0	1882	0	1883	0	0	0	1884	0	1885	0	0	0	1886	0	1887	0	0	0	1888	0	1889	0	0	0	1890	0	1891	0	0
0	0	1892	0	0	1893	0	1894	0	0	1895	0	0	1896	0	0	1897	0	0	1898	0	0	1899	0	0	1900	0	0	1901	0	0	1902	0	0	1903	0	0	1904	0	0	1905	0	0	1906	0	0	1907	0	0	1908	0	0	1909	0	0	1910	0	0	1911	0	0	1912	0	0	1913	0	0	1914	0	0	1915	0	0	1916	0	0	1917	0	0	1918	0	0	1919	0	0	1920	0	0	1921	0	0	1922	0	0	1923
0	1924	0	0	0	0	1925	0	0	0	0	0	1926	0	0	0	0	0	1927	0	0	0	0	0	1928	0	0	0	0	0	1929	0	0	0	0	0	1930	0	0	0	0	0	1931	0	0	0	0	0	1932	0	0	0	0	0	1933	0	0	0	0	0	1934	0	0	0	0	0	1935	0	0	0	0	0	1936	0	0	0	0	0	1937	0	0	0	0	0	1938	0	0	0	0	0	1939	0	0	0	0
1940	0	0	0	1941	0	0	0	0	1942	0	1943	0	0	0	1944	0	1945	0	0	0	1946	0	1947	0	0	0	1948	0	1949	0	0	0	1950	0	1951	0	0	0	1952	0	1953	0	0	0	1954	0	1955	0	0	0	1956	0	1957	0	0	0	1958	0	1959	0	0	0	1960	0	1961	0	0	0	1962	0	1963	0	0	0	1964	0	1965	0	0	0	1966	0	1967	0	0	0	1968	0	1969	0	0	0	1970	0
0	0	1971	0	0	0	0	1972	0	0	0	0	0	1973	0	0	0	0	0	1974	0	0	0	0	0	1975	0	0	0	0	0	1976	0	0	0	0	0	1977	0	0	0	0	0	1978	0	0	0	0	0	1979	0	0	0	0	0	1980	0	0	0	0	0	1981	0	0	0	0	0	1982	0	0	0	0	0	1983	0	0	0	0	0	1984	0	0	0	0	0	1985	0	0	0	0	0	1986	0	0	0
0	0	0	0	1987	0	0	0	0	1988	0	0	0	0	0	1989	0	0	0	0	0	1990	0	0	0	0	0	1991	0	0	0	0	0	1992	0	0	0	0	0	1993	0	0	0	0	0	1994	0	0	0	0	0	1995	0	0	0	0	0	1996	0	0	0	0	0	1997	0	0	0	0	0	1998	0	0	0	0	0	1999	0	0	0	0	0	2000	0	0	0	0	0	2001	0	0	0	0	0	2002	0
0	2003	0	2004	0	0	2005	0	2006	0	0	0	2007	0	2008	0	0	0	2009	0	2010	0	0	0	2011	0	2012	0	0	0	2013	0	2014	0	0	0	2015	0	2016	0	0	0	2017	0	2018	0	0	0	2019	0	2020	0	0	0	2021	0	2022	0	0	0	2023	0	2024	0	0	0	2025	0	2026	0	0	0	2027	0	2028	0	0	0	2029	0	2030	0	0	0	2031	0	2032	0	0	0	2033	0	2034	0	0
0	0	2035	0	0	2036	0	2037	0	0	2038	0	0	2039	0	0	2040	0	0	2041	0	0	2042	0	0	2043	0	0	2044	0	0	2045	0	0	2046	0	0	2047	0	0	2048	0	0	2049	0	0	2050	0	0	2051	0	0	2052	0	0	2053	0	0	2054	0	0	2055	0	0	2056	0	0	2057	0	0	2058	0	0	2059	0	0	2060	0	0	2061	0	0	2062	0	0	2063	0	0	2064	0	0	2065	0	0	2066
0	2067	0	0	0	0	2068	0	0	0	0	0	2069	0	0	0	0	0	2070	0	0	0	0	0	2071	0	0	0	0	0	2072	0	0	0	0	0	2073	0	0	0	0	0	2074	0	0	0	0	0	2075	0	0	0	0	0	2076	0	0	0	0	0	2077	0	0	0	0	0	2078	0	0	0	0	0	2079	0	0	0	0	0	2080	0	0	0	0	0	2081	0	0	0	0	0	2082	0	0	0	0
2083	0	0	0	2084	0	0	0	0	2085	0	2086	0	0	0	2087	0	2088	0	0	0	2089	0	2090	0	0	0	2091	0	2092	0	0	0	2093	0	2094	0	0	0	2095	0	2096	0	0	0	2097	0	2098	0	0	0	2099	0	2100	0	0	0	2101	0	2102	0	0	0	2103	0	2104	0	0	0	2105	0	2106	0	0	0	2107	0	2108	0	0	0	2109	0	2110	0	0	0	2111	0	2112	0	0	0	2113	0
0	0	2114	0	0	0	0	2115	0	0	0	0	0	2116	0	0	0	0	0	2117	0	0	0	0	0	2118	0	0	0	0	0	2119	0	0	0	0	0	2120	0	0	0	0	0	2121	0	0	0	0	0	2122	0	0	0	0	0	2123	0	0	0	0	0	2124	0	0	0	0	0	2125	0	0	0	0	0	2126	0	0	0	0	0	2127	0	0	0	0	0	2128	0	0	0	0	0	2129	0	0	0
0	0	0	0	2130	0	0	0	0	2131	0	0	0	0	0	2132	0	0	0	0	0	2133	0	0	0	0	0	2134	0	0	0	0	0	2135	0	0	0	0	0	2136	0	0	0	0	0	2137	0	0	0	0	0	2138	0	0	0	0	0	2139	0	0	0	0	0	2140	0	0	0	0	0	2141	0	0	0	0	0	2142	0	0	0	0	0	2143	0	0	0	0	0	2144	0	0	0	0	0	2145	0
0	2146	0	2147	0	0	2148	0	2149	0	0	0	2150	0	2151	0	0	0	2152	0	2153	0	0	0	2154	0	2155	0	0	0	2156	0	2157	0	0	0	2158	0	2159	0	0	0	2160	0	2161	0	0	0	2162	0	2163	0	0	0	2164	0	2165	0	0	0	2166	0	2167	0	0	0	2168	0	2169	0	0	0	2170	0	2171	0	0	0	2172	0	2173	0	0	0	2174	0	2175	0	0	0	2176	0	2177	0	0
0	0	2178	0	0	2179	0	2180	0	0	2181	0	0	2182	0	0	2183	0	0	2184	0	0	2185	0	0	2186	0	0	2187	0	0	2188	0	0	2189	0	0	2190	0	0	2191	0	0	2192	0	0	2193	0	0	2194	0	0	2195	0	0	2196	0	0	2197	0	0	2198	0	0	2199	0	0	2200	0	0	2201	0	0	2202	0	0	2203	0	0	2204	0	0	2205	0	0	2206	0	0	2207	0	0	2208	0	0	2209
0	2210	0	0	0	0	2211	0	0	0	0	0	2212	0	0	0	0	0	2213	0	0	0	0	0	2214	0	0	0	0	0	2215	0	0	0	0	0	2216	0	0	0	0	0	2217	0	0	0	0	0	2218	0	0	0	0	0	2219	0	0	0	0	0	2220	0	0	0	0	0	2221	0	0	0	0	0	2222	0	0	0	0	0	2223	0	0	0	0	0	2224	0	0	0	0	0	2225	0	0	0	0
2226	0	0	0	2227	0	0	0	0	2228	0	2229	0	0	0	2230	0	2231	0	0	0	2232	0	2233	0	0	0	2234	0	2235	0	0	0	2236	0	2237	0	0	0	2238	0	2239	0	0	0	2240	0	2241	0	0	0	2242	0	2243	0	0	0	2244	0	2245	0	0	0	2246	0	2247	0	0	0	2248	0	2249	0	0	0	2250	0	2251	0	0	0	2252	0	2253	0	0	0	2254	0	2255	0	0	0	2256	0
0	0	2257	0	0	0	0	2258	0	0	0	0	0	2259	0	0	0	0	0	2260	0	0	0	0	0	2261	0	0	0	0	0	2262	0	0	0	0	0	2263	0	0	0	0	0	2264	0	0	0	0	0	2265	0	0	0	0	0	2266	0	0	0	0	0	2267	0	0	0	0	0	2268	0	0	0	0	0	2269	0	0	0	0	0	2270	0	0	0	0	0	2271	0	0	0	0	0	2272	0	0	0

==> anc/TricriticalIsing_Data/Tricrit_TMatDescR_Ncut15.dat <==
0	0	0	0	1	0	0	0	0	2	0	0	0	0	0	3	0	0	0	0	0	4	0	0	0	0	0	5	0	0	0	0	0	6	0	0	0	0	0	7	0	0	0	0	0	8	0	0	0	0	0	9	0	0	0	0	0	10	0	0	0	0	0	11	0	0	0	0	0	12	0	0	0	0	0	13	0	0	0	0	0	14	0	0	0	0	0	15	0	0	0	0	0	16	0
0	17	0	18	0	0	19	0	20	0	0	0	21	0	22	0	0	0	23	0	24	0	0	0	25	0	26	0	0	0	27	0	28	0	0	0	29	0	30	0	0	0	31	0	32	0	0	0	33	0	34	0	0	0	35	0	36	0	0	0	37	0	38	0	0	0	39	0	40	0	0	0	41	0	42	0	0	0	43	0	44	0	0	0	45	0	46	0	0	0	47	0	48	0	0
0	0	49	0	0	50	0	51	0	0	52	0	0	53	0	0	54	0	0	55	0	0	56	0	0	57	0	0	58	0	0	59	0	0	60	0	0	61	0	0	62	0	0	63	0	0	64	0	0	65	0	0	66	0	0	67	0	0	68	0	0	69	0	0	70	0	0	71	0	0	72	0	0	73	0	0	74	0	0	75	0	0	76	0	0	77	0	0	78	0	0	79	0	0	80
0	81	0	0	0	0	82	0	0	0	0	0	83	0	0	0	0	0	84	0	0	0	0	0	85	0	0	0	0	0	86	0	0	0	0	0	87	0	0	0	0	0	88	0	0	0	0	0	89	0	0	0	0	0	90	0	0	0	0	0	91	0	0	0	0	0	92	0	0	0	0	0	93	0	0	0	0	0	94	0	0	0	0	0	95	0	0	0	0	0	96	0	0	0	0
97	0	0	0	98	0	0	0	0	99	0	100	0	0	0	101	0	102	0	0	0	103	0	104	0	0	0	105	0	106	0	0	0	107	0	108	0	0	0	109	0	110	0	0	0	111	0	112	0	0	0	113	0	114	0	0	0	115	0	116	0	0	0	117	0	118	0	0	0	119	0	120	0	0	0	121	0	122	0	0	0	123	0	124	0	0	0	125	0	126	0	0	0	127	0
0	0	128	0	0	0	0	129	0	0	0	0	0	130	0	0	0	0	0	131	0	0	0	0	0	132	0	0	0	0	0	133	0	0	0	0	0	134	0	0	0	0	0	135	0	0	0	0	0	136	0	0	0	0	0	137	0	0	0	0	0	138	0	0	0	0	0	139	0	0	0	0	0	140	0	0	0	0	0	141	0	0	0	0	0	142	0	0	0	0	0	143	0	0	0
0	144	0	145	0	0	146	0	147	0	0	0	148	0	149	0	0	0	150	0	151	0	0	0	152	0	153	0	0	0	154	0	155	0	0	0	156	0	157	0	0	0	158	0	159	0	0	0	160	0	161	0	0	0	162	0	163	0	0	0	164	0	165	0	0	0	166	0	167	0	0	0	168	0	169	0	0	0	170	0	171	0	0	0	172	0	173	0	0	0	174	0	175	0	0
0	0	176	0	0	177	0	178	0	0	179	0	0	180	0	0	181	0	0	182	0	0	183	0	0	184	0	0	185	0	0	186	0	0	187	0	0	188	0	0	189	0	0	190	0	0	191	0	0	192	0	0	193	0	0	194	0	0	195	0	0	196	0	0	197	0	0	198	0	0	199	0	0	200	0	0	201	0	0	202	0	0	203	0	0	204	0	0	205	0	0	206	0	0	207
0	208	0	0	0	0	209	0	0	0	0	0	210	0	0	0	0	0	211	0	0	0	0	0	212	0	0	0	0	0	213	0	0	0	0	0	214	0	0	0	0	0	215	0	0	0	0	0	216	0	0	0	0	0	217	0	0	0	0	0	218	0	0	0	0	0	219	0	0	0	0	0	220	0	0	0	0	0	221	0	0	0	0	0	222	0	0	0	0	0	223	0	0	0	0
224	0	0	0	225	0	0	0	0	226	0	227	0	0	0	228	0	229	0	0	0	230	0	231	0	0	0	232	0	233	0	0	0	234	0	235	0	0	0	236	0	237	0	0	0	238	0	239	0	0	0	240	0	241	0	0	0	242	0	243	0	0	0	244	0	245	0	0	0	246	0	247	0	0	0	248	0	249	0	0	0	250	0	251	0	0	0	252	0	253	0	0	0	254	0
0	0	255	0	0	0	0	256	0	0	0	0	0	257	0	0	0	0	0	258	0	0	0	0	0	259	0	0	0	0	0	260	0	0	0	0	0	261	0	0	0	0	0	262	0	0	0	0	0	263	0	0	0	0	0	264	0	0	0	0	0	265	0	0	0	0	0	266	0	0	0	0	0	267	0	0	0	0	0	268	0	0	0	0	0	269	0	0	0	0	0	270	0	0	0
0	0	0	0	271	0	0	0	0	272	0	0	0	0	0	273	0	0	0	0	0	274	0	0	0	0	0	275	0	0	0	0	0	276	0	0	0	0	0	277	0	0	0	0	0	278	0	0	0	0	0	279	0	0	0	0	0	280	0	0	0	0	0	281	0	0	0	0	0	282	0	0	0	0	0	283	0	0	0	0	0	284	0	0	0	0	0	285	0	0	0	0	0	286	0
0	287	0	288	0	0	289	0	290	0	0	0	291	0	292	0	0	0	293	0	294	0	0	0	295	0	296	0	0	0	297	0	298	0	0	0	299	0	300	0	0	0	301	0	302	0	0	0	303	0	304	0	0	0	305	0	306	0	0	0	307	0	308	0	0	0	309	0	310	0	0	0	311	0	312	0	0	0	313	0	314	0	0	0	315	0	316	0	0	0	317	0	318	0	0
0	0	319	0	0	320	0	321	0	0	322	0	0	323	0	0	324	0	0	325	0	0	326	0	0	327	0	0	328	0	0	329	0	0	330	0	0	331	0	0	332	0	0	333	0	0	334	0	0	335	0	0	336	0	0	337	0	0	338	0	0	339	0	0	340	0	0	341	0	0	342	0	0	343	0	0	344	0	0	345	0	0	346	0	0	347	0	0	348	0	0	349	0	0	350
0	351	0	0	0	0	352	0	0	0	0	0	353	0	0	0	0	0	354	0	0	0	0	0	355	0	0	0	0	0	356	0	0	0	0	0	357	0	0	0	0	0	358	0	0	0	0	0	359	0	0	0	0	0	360	0	0	0	0	0	361	0	0	0	0	0	362	0	0	0	0	0	363	0	0	0	0	0	364	0	0	0	0	0	365	0	0	0	0	0	366	0	0	0	0
367	0	0	0	368	0	0	0	0	369	0	370	0	0	0	371	0	372	0	0	0	373	0	374	0	0	0	375	0	376	0	0	0	377	0	378	0	0	0	379	0	380	0	0	0	381	0	382	0	0	0	383	0	384	0	0	0	385	0	386	0	0	0	387	0	388	0	0	0	389	0	390	0	0	0	391	0	392	0	0	0	393	0	394	0	0	0	395	0	396	0	0	0	397	0
0	0	398	0	0	0	0	399	0	0	0	0	0	400	0	0	0	0	0	401	0	0	0	0	0	402	0	0	0	0	0	403	0	0	0	0	0	404	0	0	0	0	0	405	0	0	0	0	0	406	0	0	0	0	0	407	0	0	0	0	0	408	0	0	0	0	0	409	0	0	0	0	0	410	0	0	0	0	0	411	0	0	0	0	0	412	0	0	0	0	0	413	0	0	0
0	0	0	0	414	0	0	0	0	415	0	0	0	0	0	416	0	0	0	0	0	417	0	0	0	0	0	418	0	0	0	0	0	419	0	0	0	0	0	420	0	0	0	0	0	421	0	0	0	0	0	422	0	0	0	0	0	423	0	0	0	0	0	424	0	0	0	0	0	425	0	0	0	0	0	426	0	0	0	0	0	427	0	0	0	0	0	428	0	0	0	0	0	429	0
0	430	0	431	0	0	432	0	433	0	0	0	434	0	435	0	0	0	436	0	437	0	0	0	438	0	439	0	0	0	440	0	441	0	0	0	442	0	443	0	0	0	444	0	445	0	0	0	446	0	447	0	0	0	448	0	449	0	0	0	450	0	451	0	0	0	452	0	453	0	0	0	454	0	455	0	0	0	456	0	457	0	0	0	458	0	459	0	0	0	460	0	461	0	0
0	0	462	0	0	463	0	464	0	0	465	0	0	466	0	0	467	0	0	468	0	0	469	0	0	470	0	0	471	0	0	472	0	0	473	0	0	474	0	0	475	0	0	476	0	0	477	0	0	478	0	0	479	0	0	480	0	0	481	0	0	482	0	0	483	0	0	484	0	0	485	0	0	486	0	0	487	0	0	488	0	0	489	0	0	490	0	0	491	0	0	492	0	0	493
0	494	0	0	0	0	495	0	0	0	0	0	496	0	0	0	0	0	497	0	0	0	0	0	498	0	0	0	0	0	499	0	0	0	0	0	500	0	0	0	0	0	501	0	0	0	0	0	502	0	0	0	0	0	503	0	0	0	0	0	504	0	0	0	0	0	505	0	0	0	0	0	506	0	0	0	0	0	507	0	0	0	0	0	508	0	0	0	0	0	509	0	0	0	0
510	0	0	0	511	0	0	0	0	512	0	513	0	0	0	514	0	515	0	0	0	516	0	517	0	0	0	518	0	519	0	0	0	520	0	521	0	0	0	522	0	523	0	0	0	524	0	525	0	0	0	526	0	527	0	0	0	528	0	529	0	0	0	530	0	531	0	0	0	532	0	533	0	0	0	534	0	535	0	0	0	536	0	537	0	0	0	538	0	539	0	0	0	540	0
0	0	541	0	0	0	0	542	0	0	0	0	0	543	0	0	0	0	0	544	0	0	0	0	0	545	0	0	0	0	0	546	0	0	0	0	0	547	0	0	0	0	0	548	0	0	0	0	0	549	0	0	0	0	0	550	0	0	0	0	0	551	0	0	0	0	0	552	0	0	0	0	0	553	0	0	0	0	0	554	0	0	0	0	0	555	0	0	0	0	0	556	0	0	0
0	0	0	0	557	0	0	0	0	558	0	0	0	0	0	559	0	0	0	0	0	560	0	0	0	0	0	561	0	0	0	0	0	562	0	0	0	0	0	563	0	0	0	0	0	564	0	0	0	0	0	565	0	0	0	0	0	566	0	0	0	0	0	567	0	0	0	0	0	568	0	0	0	0	0	569	0	0	0	0	0	570	0	0	0	0	0	571	0	0	0	0	0	572	0
0	573	0	574	0	0	575	0	576	0	0	0	577	0	578	0	0	0	579	0	580	0	0	0	581	0	582	0	0	0	583	0	584	0	0	0	585	0	586	0	0	0	587	0	588	0	0	0	589	0	590	0	0	0	591	0	592	0	0	0	593	0	594	0	0	0	595	0	596	0	0	0	597	0	598	0	0	0	599	0	600	0	0	0	601	0	602	0	0	0	603	0	604	0	0
0	0	605	0	0	606	0	607	0	0	608	0	0	609	0	0	610	0	0	611	0	0	612	0	0	613	0	0	614	0	0	615	0	0	616	0	0	617	0	0	618	0	0	619	0	0	620	0	0	621	0	0	622	0	0	623	0	0	624	0	0	625	0	0	626	0	0	627	0	0	628	0	0	629	0	0	630	0	0	631	0	0	632	0	0	633	0	0	634	0	0	635	0	0	636
0	637	0	0	0	0	638	0	0	0	0	0	639	0	0	0	0	0	640	0	0	0	0	0	641	0	0	0	0	0	642	0	0	0	0	0	643	0	0	0	0	0	644	0	0	0	0	0	645	0	0	0	0	0	646	0	0	0	0	0	647	0	0	0	0	0	648	0	0	0	0	0	649	0	0	0	0	0	650	0	0	0	0	0	651	0	0	0	0	0	652	0	0	0	0
653	0	0	0	654	0	0	0	0	655	0	656	0	0	0	657	0	658	0	0	0	659	0	660	0	0	0	661	0	662	0	0	0	663	0	664	0	0	0	665	0	666	0	0	0	667	0	668	0	0	0	669	0	670	0	0	0	671	0	672	0	0	0	673	0	674	0	0	0	675	0	676	0	0	0	677	0	678	0	0	0	679	0	680	0	0	0	681	0	682	0	0	0	683	0
0	0	684	0	0	0	0	685	0	0	0	0	0	686	0	0	0	0	0	687	0	0	0	0	0	688	0	0	0	0	0	689	0	0	0	0	0	690	0	0	0	0	0	691	0	0	0	0	0	692	0	0	0	0	0	693	0	0	0	0	0	694	0	0	0	0	0	695	0	0	0	0	0	696	0	0	0	0	0	697	0	0	0	0	0	698	0	0	0	0	0	699	0	0	0
0	0	0	0	700	0	0	0	0	701	0	0	0	0	0	702	0	0	0	0	0	703	0	0	0	0	0	704	0	0	0	0	0	705	0	0	0	0	0	706	0	0	0	0	0	707	0	0	0	0	0	708	0	0	0	0	0	709	0	0	0	0	0	710	0	0	0	0	0	711	0	0	0	0	0	712	0	0	0	0	0	713	0	0	0	0	0	714	0	0	0	0	0	715	0
0	716	0	717	0	0	718	0	719	0	0	0	720	0	721	0	0	0	722	0	723	0	0	0	724	0	725	0	0	0	726	0	727	0	0	0	728	0	729	0	0	0	730	0	731	0	0	0	732	0	733	0	0	0	734	0	735	0	0	0	736	0	737	0	0	0	738	0	739	0	0	0	740	0	741	0	0	0	742	0	743	0	0	0	744	0	745	0	0	0	746	0	747	0	0
0	0	748	0	0	749	0	750	0	0	751	0	0	752	0	0	753	0	0	754	0	0	755	0	0	756	0	0	757	0	0	758	0	0	759	0	0	760	0	0	761	0	0	762	0	0	763	0	0	764	0	0	765	0	0	766	0	0	767	0	0	768	0	0	769	0	0	770	0	0	771	0	0	772	0	0	773	0	0	774	0	0	775	0	0	776	0	0	777	0	0	778	0	0	779
0	780	0	0	0	0	781	0	0	0	0	0	782	0	0	0	0	0	783	0	0	0	0	0	784	0	0	0	0	0	785	0	0	0	0	0	786	0	0	0	0	0	787	0	0	0	0	0	788	0	0	0	0	0	789	0	0	0	0	0	790	0	0	0	0	0	791	0	0	0	0	0	792	0	0	0	0	0	793	0	0	0	0	0	794	0	0	0	0	0	795	0	0	0	0
796	0	0	0	797	0	0	0	0	798	0	799	0	0	0	800	0	801	0	0	0	802	0	803	0	0	0	804	0	805	0	0	0	806	0	807	0	0	0	808	0	809	0	0	0	810	0	811	0	0	0	812	0	813	0	0	0	814	0	815	0	0	0	816	0	817	0	0	0	818	0	819	0	0	0	820	0	821	0	0	0	822	0	823	0	0	0	824	0	825	0	0	0	826	0
0	0	827	0	0	0	0	828	0	0	0	0	0	829	0	0	0	0	0	830	0	0	0	0	0	831	0	0	0	0	0	832	0	0	0	0	0	833	0	0	0	0	0	834	0	0	0	0	0	835	0	0	0	0	0	836	0	0	0	0	0	837	0	0	0	0	0	838	0	0	0	0	0	839	0	0	0	0	0	840	0	0	0	0	0	841	0	0	0	0	0	842	0	0	0
0	0	0	0	843	0	0	0	0	844	0	0	0	0	0	845	0	0	0	0	0	846	0	0	0	0	0	847	0	0	0	0	0	848	0	0	0	0	0	849	0	0	0	0	0	850	0	0	0	0	0	851	0	0	0	0	0	852	0	0	0	0	0	853	0	0	0	0	0	854	0	0	0	0	0	855	0	0	0	0	0	856	0	0	0	0	0	857	0	0	0	0	0	858	0
0	859	0	860	0	0	861	0	862	0	0	0	863	0	864	0	0	0	865	0	866	0	0	0	867	0	868	0	0	0	869	0	870	0	0	0	871	0	872	0	0	0	873	0	874	0	0	0	875	0	876	0	0	0	877	0	878	0	0	0	879	0	880	0	0	0	881	0	882	0	0	0	883	0	884	0	0	0	885	0	886	0	0	0	887	0	888	0	0	0	889	0	890	0	0
0	0	891	0	0	892	0	893	0	0	894	0	0	895	0	0	896	0	0	897	0	0	898	0	0	899	0	0	900	0	0	901	0	0	902	0	0	903	0	0	904	0	0	905	0	0	906	0	0	907	0	0	908	0	0	909	0	0	910	0	0	911	0	0	912	0	0	913	0	0	914	0	0	915	0	0	916	0	0	917	0	0	918	0	0	919	0	0	920	0	0	921	0	0	922
0	923	0	0	0	0	924	0	0	0	0	0	925	0	0	0	0	0	926	0	0	0	0	0	927	0	0	0	0	0	928	0	0	0	0	0	929	0	0	0	0	0	930	0	0	0	0	0	931	0	0	0	0	0	932	0	0	0	0	0	933	0	0	0	0	0	934	0	0	0	0	0	935	0	0	0	0	0	936	0	0	0	0	0	937	0	0	0	0	0	938	0	0	0	0
939	0	0	0	940	0	0	0	0	941	0	942	0	0	0	943	0	944	0	0	0	945	0	946	0	0	0	947	0	948	0	0	0	949	0	950	0	0	0	951	0	952	0	0	0	953	0	954	0	0	0	955	0	956	0	0	0	957	0	958	0	0	0	959	0	960	0	0	0	961	0	962	0	0	0	963	0	964	0	0	0	965	0	966	0	0	0	967	0	968	0	0	0	969	0
0	0	970	0	0	0	0	971	0	0	0	0	0	972	0	0	0	0	0	973	0	0	0	0	0	974	0	0	0	0	0	975	0	0	0	0	0	976	0	0	0	0	0	977	0	0	0	0	0	978	0	0	0	0	0	979	0	0	0	0	0	980	0	0	0	0	0	981	0	0	0	0	0	982	0	0	0	0	0	983	0	0	0	0	0	984	0	0	0	0	0	985	0	0	0
0	0	0	0	986	0	0	0	0	987	0	0	0	0	0	988	0	0	0	0	0	989	0	0	0	0	0	990	0	0	0	0	0	991	0	0	0	0	0	992	0	0	0	0	0	993	0	0	0	0	0	994	0	0	0	0	0	995	0	0	0	0	0	996	0	0	0	0	0	997	0	0	0	0	0	998	0	0	0	0	0	999	0	0	0	0	0	1000	0	0	0	0	0	1001	0
0	1002	0	1003	0	0	1004	0	1005	0	0	0	1006	0	1007	0	0	0	1008	0	1009	0	0	0	1010	0	1011	0	0	0	1012	0	1013	0	0	0	1014	0	1015	0	0	0	1016	0	1017	0	0	0	1018	0	1019	0	0	0	1020	0	1021	0	0	0	1022	0	1023	0	0	0	1024	0	1025	0	0	0	1026	0	1027	0	0	0	1028	0	1029	0	0	0	1030	0	1031	0	0	0	1032	0	1033	0	0
0	0	1034	0	0	1035	0	1036	0	0	1037	0	0	1038	0	0	1039	0	0	1040	0	0	1041	0	0	1042	0	0	1043	0	0	1044	0	0	1045	0	0	1046	0	0	1047	0	0	1048	0	0	1049	0	0	1050	0	0	1051	0	0	1052	0	0	1053	0	0	1054	0	0	1055	0	0	1056	0	0	1057	0	0	1058	0	0	1059	0	0	1060	0	0	1061	0	0	1062	0	0	1063	0	0	1064	0	0	1065
0	1066	0	0	0	0	1067	0	0	0	0	0	1068	0	0	0	0	0	1069	0	0	0	0	0	1070	0	0	0	0	0	1071	0	0	0	0	0	1072	0	0	0	0	0	1073	0	0	0	0	0	1074	0	0	0	0	0	1075	0	0	0	0	0	1076	0	0	0	0	0	1077	0	0	0	0	0	1078	0	0	0	0	0	1079	0	0	0	0	0	1080	0	0	0	0	0	1081	0	0	0	0
1082	0	0	0	1083	0	0	0	0	1084	0	1085	0	0	0	1086	0	1087	0	0	0	1088	0	1089	0	0	0	1090	0	1091	0	0	0	1092	0	1093	0	0	0	1094	0	1095	0	0	0	1096	0	1097	0	0	0	1098	0	1099	0	0	0	1100	0	1101	0	0	0	1102	0	1103	0	0	0	1104	0	1105	0	0	0	1106	0	1107	0	0	0	1108	0	1109	0	0	0	1110	0	1111	0	0	0	1112	0
0	0	1113	0	0	0	0	1114	0	0	0	0	0	1115	0	0	0	0	0	1116	0	0	0	0	0	1117	0	0	0	0	0	1118	0	0	0	0	0	1119	0	0	0	0	0	1120	0	0	0	0	0	1121	0	0	0	0	0	1122	0	0	0	0	0	1123	0	0	0	0	0	1124	0	0	0	0	0	1125	0	0	0	0	0	1126	0	0	0	0	0	1127	0	0	0	0	0	1128	0	0	0
0	0	0	0	1129	0	0	0	0	1130	0	0	0	0	0	1131	0	0	0	0	0	1132	0	0	0	0	0	1133	0	0	0	0	0	1134	0	0	0	0	0	1135	0	0	0	0	0	1136	0	0	0	0	0	1137	0	0	0	0	0	1138	0	0	0	0	0	1139	0	0	0	0	0	1140	0	0	0	0	0	1141	0	0	0	0	0	1142	0	0	0	0	0	1143	0	0	0	0	0	1144	0
0	1145	0	1146	0	0	1147	0	1148	0	0	0	1149	0	1150	0	0	0	1151	0	1152	0	0	0	1153	0	1154	0	0	0	1155	0	1156	0	0	0	1157	0	1158	0	0	0	1159	0	1160	0	0	0	1161	0	1162	0	0	0	1163	0	1164	0	0	0	1165	0	1166	0	0	0	1167	0	1168	0	0	0	1169	0	1170	0	0	0	1171	0	1172	0	0	0	1173	0	1174	0	0	0	1175	0	1176	0	0
0	0	1177	0	0	1178	0	1179	0	0	1180	0	0	1181	0	0	1182	0	0	1183	0	0	1184	0	0	1185	0	0	1186	0	0	1187	0	0	1188	0	0	1189	0	0	1190	0	0	1191	0	0	1192	0	0	1193	0	0	1194	0	0	1195	0	0	1196	0	0	1197	0	0	1198	0	0	1199	0	0	1200	0	0	1201	0	0	1202	0	0	1203	0	0	1204	0	0	1205	0	0	1206	0	0	1207	0	0	1208
0	1209	0	0	0	0	1210	0	0	0	0	0	1211	0	0	0	0	0	1212	0	0	0	0	0	1213	0	0	0	0	0	1214	0	0	0	0	0	1215	0	0	0	0	0	1216	0	0	0	0	0	1217	0	0	0	0	0	1218	0	0	0	0	0	1219	0	0	0	0	0	1220	0	0	0	0	0	1221	0	0	0	0	0	1222	0	0	0	0	0	1223	0	0	0	0	0	1224	0	0	0	0
1225	0	0	0	1226	0	0	0	0	1227	0	1228	0	0	0	1229	0	1230	0	0	0	1231	0	1232	0	0	0	1233	0	1234	0	0	0	1235	0	1236	0	0	0	1237	0	1238	0	0	0	1239	0	1240	0	0	0	1241	0	1242	0	0	0	1243	0	1244	0	0	0	1245	0	1246	0	0	0	1247	0	1248	0	0	0	1249	0	1250	0	0	0	1251	0	1252	0	0	0	1253	0	1254	0	0	0	1255	0
0	0	1256	0	0	0	0	1257	0	0	0	0	0	1258	0	0	0	0	0	1259	0	0	0	0	0	1260	0	0	0	0	0	1261	0	0	0	0	0	1262	0	0	0	0	0	1263	0	0	0	0	0	1264	0	0	0	0	0	1265	0	0	0	0	0	1266	0	0	0	0	0	1267	0	0	0	0	0	1268	0	0	0	0	0	1269	0	0	0	0	0	1270	0	0	0	0	0	1271	0	0	0
0	0	0	0	1272	0	0	0	0	1273	0	0	0	0	0	1274	0	0	0	0	0	1275	0	0	0	0	0	1276	0	0	0	0	0	1277	0	0	0	0	0	1278	0	0	0	0	0	1279	0	0	0	0	0	1280	0	0	0	0	0	1281	0	0	0	0	0	1282	0	0	0	0	0	1283	0	0	0	0	0	1284	0	0	0	0	0	1285	0	0	0	0	0	1286	0	0	0	0	0	1287	0
0	1288	0	1289	0	0	1290	0	1291	0	0	0	1292	0	1293	0	0	0	1294	0	1295	0	0	0	1296	0	1297	0	0	0	1298	0	1299	0	0	0	1300	0	1301	0	0	0	1302	0	1303	0	0	0	1304	0	1305	0	0	0	1306	0	1307	0	0	0	1308	0	1309	0	0	0	1310	0	1311	0	0	0	1312	0	1313	0	0	0	1314	0	1315	0	0	0	1316	0	1317	0	0	0	1318	0	1319	0	0
0	0	1320	0	0	1321	0	1322	0	0	1323	0	0	1324	0	0	1325	0	0	1326	0	0	1327	0	0	1328	0	0	1329	0	0	1330	0	0	1331	0	0	1332	0	0	1333	0	0	1334	0	0	1335	0	0	1336	0	0	1337	0	0	1338	0	0	1339	0	0	1340	0	0	1341	0	0	1342	0	0	1343	0	0	1344	0	0	1345	0	0	1346	0	0	1347	0	0	1348	0	0	1349	0	0	1350	0	0	1351
0	1352	0	0	0	0	1353	0	0	0	0	0	1354	0	0	0	0	0	1355	0	0	0	0	0	1356	0	0	0	0	0	1357	0	0	0	0	0	1358	0	0	0	0	0	1359	0	0	0	0	0	1360	0	0	0	0	0	1361	0	0	0	0	0	1362	0	0	0	0	0	1363	0	0	0	0	0	1364	0	0	0	0	0	1365	0	0	0	0	0	1366	0	0	0	0	0	1367	0	0	0	0
1368	0	0	0	1369	0	0	0	0	1370	0	1371	0	0	0	1372	0	1373	0	0	0	1374	0	1375	0	0	0	1376	0	1377	0	0	0	1378	0	1379	0	0	0	1380	0	1381	0	0	0	1382	0	1383	0	0	0	1384	0	1385	0	0	0	1386	0	1387	0	0	0	1388	0	1389	0	0	0	1390	0	1391	0	0	0	1392	0	1393	0	0	0	1394	0	1395	0	0	0	1396	0	1397	0	0	0	1398	0
0	0	1399	0	0	0	0	1400	0	0	0	0	0	1401	0	0	0	0	0	1402	0	0	0	0	0	1403	0	0	0	0	0	1404	0	0	0	0	0	1405	0	0	0	0	0	1406	0	0	0	0	0	1407	0	0	0	0	0	1408	0	0	0	0	0	1409	0	0	0	0	0	1410	0	0	0	0	0	1411	0	0	0	0	0	1412	0	0	0	0	0	1413	0	0	0	0	0	1414	0	0	0
0	0	0	0	1415	0	0	0	0	1416	0	0	0	0	0	1417	0	0	0	0	0	1418	0	0	0	0	0	1419	0	0	0	0	0	1420	0	0	0	0	0	1421	0	0	0	0	0	1422	0	0	0	0	0	1423	0	0	0	0	0	1424	0	0	0	0	0	1425	0	0	0	0	0	1426	0	0	0	0	0	1427	0	0	0	0	0	1428	0	0	0	0	0	1429	0	0	0	0	0	1430	0
0	1431	0	1432	0	0	1433	0	1434	0	0	0	1435	0	1436	0	0	0	1437	0	1438	0	0	0	1439	0	1440	0	0	0	1441	0	1442	0	0	0	1443	0	1444	0	0	0	1445	0	1446	0	0	0	1447	0	1448	0	0	0	1449	0	1450	0	0	0	1451	0	1452	0	0	0	1453	0	1454	0	0	0	1455	0	1456	0	0	0	1457	0	1458	0	0	0	1459	0	1460	0	0	0	1461	0	1462	0	0
0	0	1463	0	0	1464	0	1465	0	0	1466	0	0	1467	0	0	1468	0	0	1469	0	0	1470	0	0	1471	0	0	1472	0	0	1473	0	0	1474	0	0	1475	0	0	1476	0	0	1477	0	0	1478	0	0	1479	0	0	1480	0	0	1481	0	0	1482	0	0	1483	0	0	1484	0	0	1485	0	0	1486	0	0	1487	0	0	1488	0	0	1489	0	0	1490	0	0	1491	0	0	1492	0	0	1493	0	0	1494
0	1495	0	0	0	0	1496	0	0	0	0	0	1497	0	0	0	0	0	1498	0	0	0	0	0	1499	0	0	0	0	0	1500	0	0	0	0	0	1501	0	0	0	0	0	1502	0	0	0	0	0	1503	0	0	0	0	0	1504	0	0	0	0	0	1505	0	0	0	0	0	1506	0	0	0	0	0	1507	0	0	0	0	0	1508	0	0	0	0	0	1509	0	0	0	0	0	1510	0	0	0	0
1511	0	0	0	1512	0	0	0	0	1513	0	1514	0	0	0	1515	0	1516	0	0	0	1517	0	1518	0	0	0	1519	0	1520	0	0	0	1521	0	1522	0	0	0	1523	0	1524	0	0	0	1525	0	1526	0	0	0	1527	0	1528	0	0	0	1529	0	1530	0	0	0	1531	0	1532	0	0	0	1533	0	1534	0	0	0	1535	0	1536	0	0	0	1537	0	1538	0	0	0	1539	0	1540	0	0	0	1541	0
0	0	1542	0	0	0	0	1543	0	0	0	0	0	1544	0	0	0	0	0	1545	0	0	0	0	0	1546	0	0	0	0	0	1547	0	0	0	0	0	1548	0	0	0	0	0	1549	0	0	0	0	0	1550	0	0	0	0	0	1551	0	0	0	0	0	1552	0	0	0	0	0	1553	0	0	0	0	0	1554	0	0	0	0	0	1555	0	0	0	0	0	1556	0	0	0	0	0	1557	0	0	0
0	0	0	0	1558	0	0	0	0	1559	0	0	0	0	0	1560	0	0	0	0	0	1561	0	0	0	0	0	1562	0	0	0	0	0	1563	0	0	0	0	0	1564	0	0	0	0	0	1565	0	0	0	0	0	1566	0	0	0	0	0	1567	0	0	0	0	0	1568	0	0	0	0	0	1569	0	0	0	0	0	1570	0	0	0	0	0	1571	0	0	0	0	0	1572	0	0	0	0	0	1573	0
0	1574	0	1575	0	0	1576	0	1577	0	0	0	1578	0	1579	0	0	0	1580	0	1581	0	0	0	1582	0	1583	0	0	0	1584	0	1585	0	0	0	1586	0	1587	0	0	0	1588	0	1589	0	0	0	1590	0	1591	0	0	0	1592	0	1593	0	0	0	1594	0	1595	0	0	0	1596	0	1597	0	0	0	1598	0	1599	0	0	0	1600	0	1601	0	0	0	1602	0	1603	0	0	0	1604	0	1605	0	0
0	0	1606	0	0	1607	0	1608	0	0	1609	0	0	1610	0	0	1611	0	0	1612	0	0	1613	0	0	1614	0	0	1615	0	0	1616	0	0	1617	0	0	1618	0	0	1619	0	0	1620	0	0	1621	0	0	1622	0	0	1623	0	0	1624	0	0	1625	0	0	1626	0	0	1627	0	0	1628	0	0	1629	0	0	1630	0	0	1631	0	0	1632	0	0	1633	0	0	1634	0	0	1635	0	0	1636	0	0	1637
0	1638	0	0	0	0	1639	0	0	0	0	0	1640	0	0	0	0	0	1641	0	0	0	0	0	1642	0	0	0	0	0	1643	0	0	0	0	0	1644	0	0	0	0	0	1645	0	0	0	0	0	1646	0	0	0	0	0	1647	0	0	0	0	0	1648	0	0	0	0	0	1649	0	0	0	0	0	1650	0	0	0	0	0	1651	0	0	0	0	0	1652	0	0	0	0	0	1653	0	0	0	0
1654	0	0	0	1655	0	0	0	0	1656	0	1657	0	0	0	1658	0	1659	0	0	0	1660	0	1661	0	0	0	1662	0	1663	0	0	0	1664	0	1665	0	0	0	1666	0	1667	0	0	0	1668	0	1669	0	0	0	1670	0	1671	0	0	0	1672	0	1673	0	0	0	1674	0	1675	0	0	0	1676	0	1677	0	0	0	1678	0	1679	0	0	0	1680	0	1681	0	0	0	1682	0	1683	0	0	0	1684	0
0	0	1685	0	0	0	0	1686	0	0	0	0	0	1687	0	0	0	0	0	1688	0	0	0	0	0	1689	0	0	0	0	0	1690	0	0	0	0	0	1691	0	0	0	0	0	1692	0	0	0	0	0	1693	0	0	0	0	0	1694	0	0	0	0	0	1695	0	0	0	0	0	1696	0	0	0	0	0	1697	0	0	0	0	0	1698	0	0	0	0	0	1699	0	0	0	0	0	1700	0	0	0
0	0	0	0	1701	0	0	0	0	1702	0	0	0	0	0	1703	0	0	0	0	0	1704	0	0	0	0	0	1705	0	0	0	0	0	1706	0	0	0	0	0	1707	0	0	0	0	0	1708	0	0	0	0	0	1709	0	0	0	0	0	1710	0	0	0	0	0	1711	0	0	0	0	0	1712	0	0	0	0	0	1713	0	0	0	0	0	1714	0	0	0	0	0	1715	0	0	0	0	0	1716	0
0	1717	0	1718	0	0	1719	0	1720	0	0	0	1721	0	1722	0	0	0	1723	0	1724	0	0	0	1725	0	1726	0	0	0	1727	0	1728	0	0	0	1729	0	1730	0	0	0	1731	0	1732	0	0	0	1733	0	1734	0	0	0	1735	0	1736	0	0	0	1737	0	1738	0	0	0	1739	0	1740	0	0	0	1741	0	1742	0	0	0	1743	0	1744	0	0	0	1745	0	1746	0	0	0	1747	0	1748	0	0
0	0	1749	0	0	1750	0	1751	0	0	1752	0	0	1753	0	0	1754	0	0	1755	0	0	1756	0	0	1757	0	0	1758	0	0	1759	0	0	1760	0	0	1761	0	0	1762	0	0	1763	0	0	1764	0	0	1765	0	0	1766	0	0	1767	0	0	1768	0	0	1769	0	0	1770	0	0	1771	0	0	1772	0	0	1773	0	0	1774	0	0	1775	0	0	1776	0	0	1777	0	0	1778	0	0	1779	0	0	1780
0	1781	0	0	0	0	1782	0	0	0	0	0	1783	0	0	0	0	0	1784	0	0	0	0	0	1785	0	0	0	0	0	1786	0	0	0	0	0	1787	0	0	0	0	0	1788	0	0	0	0	0	1789	0	0	0	0	0	1790	0	0	0	0	0	1791	0	0	0	0	0	1792	0	0	0	0	0	1793	0	0	0	0	0	1794	0	0	0	0	0	1795	0	0	0	0	0	1796	0	0	0	0
1797	0	0	0	1798	0	0	0	0	1799	0	1800	0	0	0	1801	0	1802	0	0	0	1803	0	1804	0	0	0	1805	0	1806	0	0	0	1807	0	1808	0	0	0	1809	0	1810	0	0	0	1811	0	1812	0	0	0	1813	0	1814	0	0	0	1815	0	1816	0	0	0	1817	0	1818	0	0	0	1819	0	1820	0	0	0	1821	0	1822	0	0	0	1823	0	1824	0	0	0	1825	0	1826	0	0	0	1827	0
0	0	1828	0	0	0	0	1829	0	0	0	0	0	1830	0	0	0	0	0	1831	0	0	0	0	0	1832	0	0	0	0	0	1833	0	0	0	0	0	1834	0	0	0	0	0	1835	0	0	0	0	0	1836	0	0	0	0	0	1837	0	0	0	0	0	1838	0	0	0	0	0	1839	0	0	0	0	0	1840	0	0	0	0	0	1841	0	0	0	0	0	1842	0	0	0	0	0	1843	0	0	0
0	0	0	0	1844	0	0	0	0	1845	0	0	0	0	0	1846	0	0	0	0	0	1847	0	0	0	0	0	1848	0	0	0	0	0	1849	0	0	0	0	0	1850	0	0	0	0	0	1851	0	0	0	0	0	1852	0	0	0	0	0	1853	0	0	0	0	0	1854	0	0	0	0	0	1855	0	0	0	0	0	1856	0	0	0	0	0	1857	0	0	0	0	0	1858	0	0	0	0	0	1859	0
0	1860	0	1861	0	0	1862	0	1863	0	0	0	1864	0	1865	0	0	0	1866	0	1867	0	0	0	1868	0	1869	0	0	0	1870	0	1871	0	0	0	1872	0	1873	0	0	0	1874	0	1875	0	0	0	1876	0	1877	0	0	0	1878	0	1879	0	0	0	1880	0	1881	0	0	0	1882	0	1883	0	0	0	1884	0	1885	0	0	0	1886	0	1887	0	0	0	1888	0	1889	0	0	0	1890	0	1891	0	0
0	0	1892	0	0	1893	0	1894	0	0	1895	0	0	1896	0	0	1897	0	0	1898	0	0	1899	0	0	1900	0	0	1901	0	0	1902	0	0	1903	0	0	1904	0	0	1905	0	0	1906	0	0	1907	0	0	1908	0	0	1909	0	0	1910	0	0	1911	0	0	1912	0	0	1913	0	0	1914	0	0	1915	0	0	1916	0	0	1917	0	0	1918	0	0	1919	0	0	1920	0	0	1921	0	0	1922	0	0	1923
0	1924	0	0	0	0	1925	0	0	0	0	0	1926	0	0	0	0	0	1927	0	0	0	0	0	1928	0	0	0	0	0	1929	0	0	0	0	0	1930	0	0	0	0	0	1931	0	0	0	0	0	1932	0	0	0	0	0	1933	0	0	0	0	0	1934	0	0	0	0	0	1935	0	0	0	0	0	1936	0	0	0	0	0	1937	0	0	0	0	0	1938	0	0	0	0	0	1939	0	0	0	0
1940	0	0	0	1941	0	0	0	0	1942	0	1943	0	0	0	1944	0	1945	0	0	0	1946	0	1947	0	0	0	1948	0	1949	0	0	0	1950	0	1951	0	0	0	1952	0	1953	0	0	0	1954	0	1955	0	0	0	1956	0	1957	0	0	0	1958	0	1959	0	0	0	1960	0	1961	0	0	0	1962	0	1963	0	0	0	1964	0	1965	0	0	0	1966	0	1967	0	0	0	1968	0	1969	0	0	0	1970	0
0	0	1971	0	0	0	0	1972	0	0	0	0	0	1973	0	0	0	0	0	1974	0	0	0	0	0	1975	0	0	0	0	0	1976	0	0	0	0	0	1977	0	0	0	0	0	1978	0	0	0	0	0	1979	0	0	0	0	0	1980	0	0	0	0	0	1981	0	0	0	0	0	1982	0	0	0	0	0	1983	0	0	0	0	0	1984	0	0	0	0	0	1985	0	0	0	0	0	1986	0	0	0
0	0	0	0	1987	0	0	0	0	1988	0	0	0	0	0	1989	0	0	0	0	0	1990	0	0	0	0	0	1991	0	0	0	0	0	1992	0	0	0	0	0	1993	0	0	0	0	0	1994	0	0	0	0	0	1995	0	0	0	0	0	1996	0	0	0	0	0	1997	0	0	0	0	0	1998	0	0	0	0	0	1999	0	0	0	0	0	2000	0	0	0	0	0	2001	0	0	0	0	0	2002	0
0	2003	0	2004	0	0	2005	0	2006	0	0	0	2007	0	2008	0	0	0	2009	0	2010	0	0	0	2011	0	2012	0	0	0	2013	0	2014	0	0	0	2015	0	2016	0	0	0	2017	0	2018	0	0	0	2019	0	2020	0	0	0	2021	0	2022	0	0	0	2023	0	2024	0	0	0	2025	0	2026	0	0	0	2027	0	2028	0	0	0	2029	0	2030	0	0	0	2031	0	2032	0	0	0	2033	0	2034	0	0
0	0	2035	0	0	2036	0	2037	0	0	2038	0	0	2039	0	0	2040	0	0	2041	0	0	2042	0	0	2043	0	0	2044	0	0	2045	0	0	2046	0	0	2047	0	0	2048	0	0	2049	0	0	2050	0	0	2051	0	0	2052	0	0	2053	0	0	2054	0	0	2055	0	0	2056	0	0	2057	0	0	2058	0	0	2059	0	0	2060	0	0	2061	0	0	2062	0	0	2063	0	0	2064	0	0	2065	0	0	2066
0	2067	0	0	0	0	2068	0	0	0	0	0	2069	0	0	0	0	0	2070	0	0	0	0	0	2071	0	0	0	0	0	2072	0	0	0	0	0	2073	0	0	0	0	0	2074	0	0	0	0	0	2075	0	0	0	0	0	2076	0	0	0	0	0	2077	0	0	0	0	0	2078	0	0	0	0	0	2079	0	0	0	0	0	2080	0	0	0	0	0	2081	0	0	0	0	0	2082	0	0	0	0
2083	0	0	0	2084	0	0	0	0	2085	0	2086	0	0	0	2087	0	2088	0	0	0	2089	0	2090	0	0	0	2091	0	2092	0	0	0	2093	0	2094	0	0	0	2095	0	2096	0	0	0	2097	0	2098	0	0	0	2099	0	2100	0	0	0	2101	0	2102	0	0	0	2103	0	2104	0	0	0	2105	0	2106	0	0	0	2107	0	2108	0	0	0	2109	0	2110	0	0	0	2111	0	2112	0	0	0	2113	0
0	0	2114	0	0	0	0	2115	0	0	0	0	0	2116	0	0	0	0	0	2117	0	0	0	0	0	2118	0	0	0	0	0	2119	0	0	0	0	0	2120	0	0	0	0	0	2121	0	0	0	0	0	2122	0	0	0	0	0	2123	0	0	0	0	0	2124	0	0	0	0	0	2125	0	0	0	0	0	2126	0	0	0	0	0	2127	0	0	0	0	0	2128	0	0	0	0	0	2129	0	0	0
0	0	0	0	2130	0	0	0	0	2131	0	0	0	0	0	2132	0	0	0	0	0	2133	0	0	0	0	0	2134	0	0	0	0	0	2135	0	0	0	0	0	2136	0	0	0	0	0	2137	0	0	0	0	0	2138	0	0	0	0	0	2139	0	0	0	0	0	2140	0	0	0	0	0	2141	0	0	0	0	0	2142	0	0	0	0	0	2143	0	0	0	0	0	2144	0	0	0	0	0	2145	0
0	2146	0	2147	0	0	2148	0	2149	0	0	0	2150	0	2151	0	0	0	2152	0	2153	0	0	0	2154	0	2155	0	0	0	2156	0	2157	0	0	0	2158	0	2159	0	0	0	2160	0	2161	0	0	0	2162	0	2163	0	0	0	2164	0	2165	0	0	0	2166	0	2167	0	0	0	2168	0	2169	0	0	0	2170	0	2171	0	0	0	2172	0	2173	0	0	0	2174	0	2175	0	0	0	2176	0	2177	0	0
0	0	2178	0	0	2179	0	2180	0	0	2181	0	0	2182	0	0	2183	0	0	2184	0	0	2185	0	0	2186	0	0	2187	0	0	2188	0	0	2189	0	0	2190	0	0	2191	0	0	2192	0	0	2193	0	0	2194	0	0	2195	0	0	2196	0	0	2197	0	0	2198	0	0	2199	0	0	2200	0	0	2201	0	0	2202	0	0	2203	0	0	2204	0	0	2205	0	0	2206	0	0	2207	0	0	2208	0	0	2209
0	2210	0	0	0	0	2211	0	0	0	0	0	2212	0	0	0	0	0	2213	0	0	0	0	0	2214	0	0	0	0	0	2215	0	0	0	0	0	2216	0	0	0	0	0	2217	0	0	0	0	0	2218	0	0	0	0	0	2219	0	0	0	0	0	2220	0	0	0	0	0	2221	0	0	0	0	0	2222	0	0	0	0	0	2223	0	0	0	0	0	2224	0	0	0	0	0	2225	0	0	0	0
2226	0	0	0	2227	0	0	0	0	2228	0	2229	0	0	0	2230	0	2231	0	0	0	2232	0	2233	0	0	0	2234	0	2235	0	0	0	2236	0	2237	0	0	0	2238	0	2239	0	0	0	2240	0	2241	0	0	0	2242	0	2243	0	0	0	2244	0	2245	0	0	0	2246	0	2247	0	0	0	2248	0	2249	0	0	0	2250	0	2251	0	0	0	2252	0	2253	0	0	0	2254	0	2255	0	0	0	2256	0
0	0	2257	0	0	0	0	2258	0	0	0	0	0	2259	0	0	0	0	0	2260	0	0	0	0	0	2261	0	0	0	0	0	2262	0	0	0	0	0	2263	0	0	0	0	0	2264	0	0	0	0	0	2265	0	0	0	0	0	2266	0	0	0	0	0	2267	0	0	0	0	0	2268	0	0	0	0	0	2269	0	0	0	0	0	2270	0	0	0	0	0	2271	0	0	0	0	0	2272	0	0	0

==> anc/TricriticalIsing_Data/Tricrit_TStructConst.dat <==
0.	0.	0.	0.	1.	0.
0.	0.15257551856621	0.	0.75	0.	0.
0.	0.	0.61030207426484	0.	0.	0.42857142857143
0.	0.75	0.	0.	0.	0.
1.	0.	0.	0.	0.61030207426484	0.
0.	0.	0.42857142857143	0.	0.	0.

==> anc/VectorFromTensor.m <==
function Vector=VectorFromTensor(VectorInTensors)

% This function returns a conventional vector of the set of matrix blocks.
% The output vector denoted by 'Vector' is a row or column vector depending on the
% whether the list of blocks is a row or column vector or list.
% The sole input of the function is the list of blocks denoted by 'VectorInTensors'.


    l=length(VectorInTensors);                                  % Number of blocks denoted by 'l'
    Vector=[];                                                  % Final output vector, at this stage empty
    for i=1:l                                                   % Entering for loop
        %clearvars s;
        %clearvars sb;
        sb= full(VectorInTensors{i});                           % When the topical block denoted by 'sb' iin sparse format,
                                                                % We transform it to conventional matrix

        s=size(sb);                                             % We compute the dimensions of the block 'sb' and denote it by 's'
                                                                % 's(1)'= number of rows, 's(2)'= number of columns
        Vector=[Vector reshape(sb, 1,s(1)*s(2))];               % We reshape one bock to a row vecor and add it to the final output vector
                                                                % using the MATLAB 'reshape' function.
    end                                                         % Exiting ffor loop
    
    if size(VectorInTensors,2) == 1 %i.e. column cell input     % Here we make sure: column from column input and row from row.
                                                                % When the input list is a  column, by transposition we give back a column vector.

        Vector = transpose(Vector);
    end
    Vector;
end
        
        

